Soft-drop grooming for hadronic event shapes

Soft-drop grooming of hadron-collision final states has the potential to significantly reduce the impact of non-perturbative corrections, and in particular the underlying-event contribution. This eventually will enable a more direct comparison of accurate perturbative predictions with experimental measurements. In this study we consider soft-drop groomed dijet event shapes. We derive general results needed to perform the resummation of suitable event-shape variables to next-to-leading logarithmic (NLL) accuracy matched to exact next-to-leading order (NLO) QCD matrix elements. We compile predictions for the transverse-thrust shape accurate to NLO+NLL' using the implementation of the CAESAR formalism in the Sherpa event generator framework. We complement this by state-of-the-art parton- and hadron-level predictions based on NLO QCD matrix elements matched with parton showers. We explore the potential to mitigate non-perturbative corrections for particle-level and track-based measurements of transverse thrust by considering a wide range of soft-drop parameters. We find that soft-drop grooming indeed is very efficient in removing the underlying event. This motivates future experimental measurements to be compared to precise QCD predictions and employed to constrain non-perturbative models in Monte-Carlo simulations.

==> Plots/fixed_order/FOVSExp/create_plots.sh <==
#!/bin/sh

#python3 make_plot_section.py
python3 tools-mk-plots.py *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

#pdfunite *.pdf Resum.pdf
#mv Resum.pdf ../


==> Plots/fixed_order/FOVSExp/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "all particles $|y| < 2.6$"
second_line = "$p_T^{\\text{lead}} > 200 \\,$ GeV"
third_line = "$\sqrt{s} = 13 \\,$ TeV"

#sherpa_line = "S\protect\small{HERPA}"
#sherpa_spacing = 0.12 # y-distance from custom legend
#sherpa_x = "0.62"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.64"
sd_param_y = "-0.07"

ungroomed_x = "0.71"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.05"
c_legend_x = "0.27"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.62"
right_default = "0.91"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.69"
right_ungroomed = "0.92"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.625"
right_00 = "0.925"
top_00 = "0.01"
bottom_00 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "zc005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "zc01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "zc02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")

                #fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/fixed_order/FOVSExp/tools-mk-plots.py <==
"""\
Usage: %prog [options] file.dat [file2.dat ...]

TODO
 * Optimise output for e.g. lots of same-height bins in a row
 * Add a RatioFullRange directive to show the full range of error bars + MC envelope in the ratio
 * Tidy LaTeX-writing code -- faster to compile one doc only, then split it?
 * Handle boolean values flexibly (yes, no, true, false, etc. as well as 1, 0)
"""

from __future__ import print_function

##
## This program is copyright by Hendrik Hoeth <hoeth@linta.de> and
## the Rivet team https://rivet.hepforge.org. It may be used
## for scientific and private purposes. Patches are welcome, but please don't
## redistribute changed versions yourself.
##

## Changed by D. Reichelt to allow for multiple ratio references
## obviously, not for distribution ;)

## Check the Python version
import sys
if sys.version_info[:3] < (2,6,0):
    print("make-plots requires Python version >= 2.6.0... exiting")
    sys.exit(1)

## Try to rename the process on Linux
try:
    import ctypes
    libc = ctypes.cdll.LoadLibrary('libc.so.6')
    libc.prctl(15, 'make-plots', 0, 0, 0)
except Exception as e:
    pass


import os, logging, re
import tempfile
import getopt
import string
from math import *
import copy

## Regex patterns
pat_begin_block = re.compile(r'^#+\s*BEGIN ([A-Z0-9_]+) ?(\S+)?')
pat_end_block =   re.compile('^#+\s*END ([A-Z0-9_]+)')
pat_comment = re.compile('^#|^\s*$')
pat_property = re.compile('^(\w+?)=(.*)$')
pat_path_property  = re.compile('^(\S+?)::(\w+?)=(.*)$')


def fuzzyeq(a, b, tolerance=1e-6):
    "Fuzzy equality comparison function for floats, with given fractional tolerance"
    # if type(a) is not float or type(a) is not float:
    #     print(a, b)
    if (a == 0 and abs(b) < 1e-12) or (b == 0 and abs(a) < 1e-12):
        return True
    return 2.0*abs(a-b)/abs(a+b) < tolerance

def inrange(x, a, b):
    return x >= a and x < b

def floatify(x):
    if type(x) is str:
        x = x.split()
    if not hasattr(x, "__len__"):
        x = [x]
    x = [float(a) for a in x]
    return x[0] if len(x) == 1 else x

def floatpair(x):
    if type(x) is str:
        x = x.split()
    if hasattr(x, "__len__"):
        assert len(x) == 2
        return [float(a) for a in x]
    return [float(x), float(x)]


def is_end_marker(line, blockname):
    m = pat_end_block.match(line)
    return m and m.group(1) == blockname

def is_comment(line):
    return pat_comment.match(line) is not None



class Described(object):
    "Inherited functionality for objects holding a 'description' dictionary"

    def __init__(self):
        pass

    def has_attr(self, key):
        return key in self.description

    def set_attr(self, key, val):
        self.description[key] = val

    def attr(self, key, default=None):
        return self.description.get(key, default)

    def attr_bool(self, key, default=None):
        x = self.attr(key, default)
        if x is None: return None
        if str(x).lower() in ["1", "true", "yes", "on"]: return True
        if str(x).lower() in ["0", "false", "no", "off"]: return False
        return None

    def attr_int(self, key, default=None):
        x = self.attr(key, default)
        try:
            x = int(x)
        except:
            x = None
        return x

    def attr_float(self, key, default=None):
        x = self.attr(key, default)
        try:
            x = float(x)
        except:
            x = None
        return x



class InputData(Described):

    def __init__(self, filename):
        self.filename = filename
        if not self.filename.endswith(".dat"):
            self.filename += ".dat"
        self.histos = {}
        self.special = {}
        self.special_ratio = {}
        self.functions = {}

        self.description = {}
        self.pathdescriptions = []

        self.is2dim = False
        f = open(self.filename)
        for line in f:
            m = pat_begin_block.match(line)
            if m:
                name, path = m.group(1,2)
                if path is None and name != 'PLOT':
                    raise Exception('BEGIN sections need a path name.')

                ## Pass the reading of the block to separate functions
                if name == 'PLOT':
                    self.read_input(f);
                elif name == 'SPECIAL':
                    self.special[path] = Special(f)
                elif name == 'SPECIALRATIO':
                    self.special_ratio[path] = Special(f)
                elif name == 'HISTOGRAM' or name == 'HISTOGRAM2D':
                    self.histos[path] = Histogram(f, p=path)
                    # self.histos[path].path = path
                    self.description['is2dim'] = self.histos[path].is2dim
                elif name == 'HISTO1D':
                    self.histos[path] = Histo1D(f, p=path)
                elif name == 'HISTO2D':
                    self.histos[path] = Histo2D(f, p=path)
                    self.description['is2dim'] = True
                elif name == 'COUNTER':
                    self.histos[path] = Counter(f, p=path)
                elif name == 'VALUE':
                    self.histos[path] = Value(f, p=path)
                elif name == 'FUNCTION':
                    self.functions[path] = Function(f)
#            elif is_comment(line):
#                continue
#            else:
#                self.read_path_based_input(line)
        f.close()

        self.apply_config_files(opts.CONFIGFILES)

        ## Plot (and subplot) sizing
        # TODO: Use attr functions and bools properly
        self.description.setdefault('PlotSizeX', 10.)
        if self.description['is2dim']:
            self.description['PlotSizeX'] -= 1.7
            self.description['MainPlot'] = '1'
            self.description['RatioPlot'] = '0'

        if self.description.get('PlotSize', '') != '':
            plotsizes = self.description['PlotSize'].split(',')
            self.description['PlotSizeX'] = float(plotsizes[0])
            self.description['PlotSizeY'] = float(plotsizes[1])
            if len(plotsizes) == 3:
                self.description['RatioPlotSizeY'] = float(plotsizes[2])
            del self.description['PlotSize']

        if self.description.get('MainPlot', '1') == '0':
            ## Ratio, no main
            self.description['RatioPlot'] = '1' #< don't allow both to be zero!
            self.description['PlotSizeY'] = 0.
            self.description.setdefault('RatioPlotSizeY', 3.)
        else:
            if self.description.get('RatioPlot', '0') != '0':
                ## Main and ratio
                self.description.setdefault('PlotSizeY', 6.)
                self.description.setdefault('RatioPlotSizeY', self.description.get('RatioPlotYSize', 3.))
            else:
                ## Main, no ratio
                self.description.setdefault('PlotSizeY', self.description.get('PlotYSize', 9.))
                self.description['RatioPlotSizeY'] = 0.

        self.description['RatioPlotNumber'] = int(self.description.get('RatioPlotNumber',self.description['RatioPlot'] != 0))



        ## Ensure numbers, not strings
        self.description['PlotSizeX'] = float(self.description['PlotSizeX'])
        self.description['PlotSizeY'] = float(self.description['PlotSizeY'])
        self.description['RatioPlotSizeY'] = float(self.description['RatioPlotSizeY'])
        # self.description['TopMargin'] = float(self.description['TopMargin'])
        # self.description['BottomMargin'] = float(self.description['BottomMargin'])

        self.description['LogX'] = str(self.description.get('LogX', 0)) in ["1", "yes", "true"]
        self.description['LogY'] = str(self.description.get('LogY', 0)) in ["1", "yes", "true"]
        self.description['LogZ'] = str(self.description.get('LogZ', 0)) in ["1", "yes", "true"]
        if 'Rebin' in self.description:
            for i in self.histos:
                self.histos[i].description['Rebin'] = self.description['Rebin']

        histoordermap = {}
        histolist = list(self.histos.keys())
        if 'DrawOnly' in self.description:
            histolist = list(filter(list(self.histos.keys()).count, self.description['DrawOnly'].strip().split()))
        for histo in histolist:
            order = 0
            if 'PlotOrder' in self.histos[histo].description:
                order = int(self.histos[histo].description['PlotOrder'])
            if not order in histoordermap:
                histoordermap[order] = []
            histoordermap[order].append(histo)
        sortedhistolist = []
        for i in sorted(histoordermap.keys()):
            sortedhistolist.extend(histoordermap[i])
        self.description['DrawOnly'] = sortedhistolist


        ## Inherit various values from histograms if not explicitly set
        for k in ['LogX', 'LogY', 'LogZ',
                  'XLabel', 'YLabel', 'ZLabel',
                  'XCustomMajorTicks', 'YCustomMajorTicks', 'ZCustomMajorTicks']:
            self.inherit_from_histos(k)

        return


    @property
    def is2dim(self):
        return self.attr_bool("is2dim", False)
    @is2dim.setter
    def is2dim(self, val):
        self.set_attr("is2dim", val)


    @property
    def drawonly(self):
        x = self.attr("DrawOnly")
        if type(x) is str:
            self.drawonly = x #< use setter to listify
        return x if x else []
    @drawonly.setter
    def drawonly(self, val):
        if type(val) is str:
            val = val.strip().split()
        self.set_attr("DrawOnly", val)


    @property
    def stacklist(self):
        x = self.attr("Stack")
        if type(x) is str:
            self.stacklist = x #< use setter to listify
        return x if x else []
    @stacklist.setter
    def stacklist(self, val):
        if type(val) is str:
            val = val.strip().split()
        self.set_attr("Stack", val)


    @property
    def plotorder(self):
        x = self.attr("PlotOrder")
        if type(x) is str:
            self.plotorder = x #< use setter to listify
        return x if x else []
    @plotorder.setter
    def plotorder(self, val):
        if type(val) is str:
            val = val.strip().split()
        self.set_attr("PlotOrder", val)


    @property
    def plotsizex(self):
        return self.attr_float("PlotSizeX")
    @plotsizex.setter
    def plotsizex(self, val):
        self.set_attr("PlotSizeX", val)

    @property
    def plotsizey(self):
        return self.attr_float("PlotSizeY")
    @plotsizey.setter
    def plotsizey(self, val):
        self.set_attr("PlotSizeY", val)

    @property
    def plotsize(self):
        return [self.plotsizex, self.plotsizey]
    @plotsize.setter
    def plotsize(self, val):
        if type(val) is str:
            val = [float(x) for x in val.split(",")]
        assert len(val) == 2
        self.plotsizex = val[0]
        self.plotsizey = val[1]

    @property
    def ratiosizey(self):
        return self.attr_float("RatioPlotSizeY")
    @ratiosizey.setter
    def ratiosizey(self, val):
        self.set_attr("RatioPlotSizeY", val)


    @property
    def scale(self):
        return self.attr_float("Scale")
    @scale.setter
    def scale(self, val):
        self.set_attr("Scale", val)


    @property
    def xmin(self):
        return self.attr_float("XMin")
    @xmin.setter
    def xmin(self, val):
        self.set_attr("XMin", val)

    @property
    def xmax(self):
        return self.attr_float("XMax")
    @xmax.setter
    def xmax(self, val):
        self.set_attr("XMax", val)

    @property
    def xrange(self):
        return [self.xmin, self.xmax]
    @xrange.setter
    def xrange(self, val):
        if type(val) is str:
            val = [float(x) for x in val.split(",")]
        assert len(val) == 2
        self.xmin = val[0]
        self.xmax = val[1]


    @property
    def ymin(self):
        return self.attr_float("YMin")
    @ymin.setter
    def ymin(self, val):
        self.set_attr("YMin", val)

    @property
    def ymax(self):
        return self.attr_float("YMax")
    @ymax.setter
    def ymax(self, val):
        self.set_attr("YMax", val)

    @property
    def yrange(self):
        return [self.ymin, self.ymax]
    @yrange.setter
    def yrange(self, val):
        if type(val) is str:
            val = [float(y) for y in val.split(",")]
        assert len(val) == 2
        self.ymin = val[0]
        self.ymax = val[1]


    # TODO: add more rw properties for plotsize(x,y), ratiosize(y),
    #   show_mainplot, show_ratioplot, show_legend, log(x,y,z), rebin,
    #   drawonly, legendonly, plotorder, stack,
    #   label(x,y,z), majorticks(x,y,z), minorticks(x,y,z),
    #   min(x,y,z), max(x,y,z), range(x,y,z)


    def inherit_from_histos(self, k):
        """Note: this will inherit the key from a random histogram:
        only use if you're sure all histograms have this key!"""
        if k not in self.description:
            h = list(self.histos.values())[0]
            if k in h.description:
                self.description[k] = h.description[k]


    def read_input(self, f):
        for line in f:
            if is_end_marker(line, 'PLOT'):
                break
            elif is_comment(line):
                continue
            m = pat_property.match(line)
            if m:
                prop, value = m.group(1,2)
                if prop in self.description:
                    logging.debug("Overwriting property %s = %s -> %s" % (prop, self.description[prop], value))
                ## Use strip here to deal with DOS newlines containing \r
                self.description[prop.strip()] = value.strip()


    def apply_config_files(self, conffiles):
        if conffiles is not None:
            for filename in conffiles:
                cf = open(filename,'r')
                lines = cf.readlines()
                for i in range(0, len(lines)):
                    ## First evaluate PLOT sections
                    m = pat_begin_block.match(lines[i])
                    if m and m.group(1) == 'PLOT' and re.match(m.group(2),self.filename):
                        while i<len(lines)-1:
                            i = i+1
                            if is_end_marker(lines[i], 'PLOT'):
                                break
                            elif is_comment(lines[i]):
                                continue
                            m = pat_property.match(lines[i])
                            if m:
                                prop, value = m.group(1,2)
                                if prop in self.description:
                                    logging.debug("Overwriting from conffile property %s = %s -> %s" % (prop, self.description[prop], value))
                                ## Use strip here to deal with DOS newlines containing \r
                                self.description[prop.strip()] = value.strip()
                    elif is_comment(lines[i]):
                        continue
                    else:
                        ## Then evaluate path-based settings, e.g. for HISTOGRAMs
                        m = pat_path_property.match(lines[i])
                        if m:
                            regex, prop, value = m.group(1,2,3)
                            for obj_dict in [self.special, self.histos, self.functions]:
                                for path, obj in obj_dict.items():
                                    if re.match(regex, path):
                                        ## Use strip here to deal with DOS newlines containing \r
                                        obj.description.update({prop.strip() : value.strip()})
                cf.close()



class Plot(object):

    def __init__(self, inputdata):
        pass

    def set_normalization(self,inputdata):
        for method in ['NormalizeToIntegral', 'NormalizeToSum']:
            if method in inputdata.description:
                for i in inputdata.drawonly:
                    if not inputdata.histos[i].has_attr(method):
                        inputdata.histos[i].set_attr(method, inputdata.attr(method))
        if inputdata.scale:
            for i in inputdata.drawonly:
                inputdata.histos[i].scale = inputdata.scale
        for i in inputdata.drawonly:
            inputdata.histos[i].mangle_input()

    def stack_histograms(self,inputdata):
        if 'Stack' in inputdata.description:
            stackhists = [h for h in inputdata.attr('Stack').strip().split() if h in inputdata.histos]
            previous = ''
            for i in stackhists:
                if previous != '':
                    inputdata.histos[i].add(inputdata.histos[previous])
                previous = i

    def set_histo_options(self,inputdata):
        for i in inputdata.histos.keys():
            if 'ConnectGaps' not in inputdata.histos[i].description:
                inputdata.histos[i].description['ConnectGaps'] = inputdata.description.get('ConnectGaps','1')
        # Counter and Value only have dummy x-axis, ticks wouldn't make sense here, so suppress them:
        if 'Value object' in str(inputdata.histos) or 'Counter object' in str(inputdata.histos):
          inputdata.description['XCustomMajorTicks'] = ''
          inputdata.description['XCustomMinorTicks'] = ''

    def set_borders(self, inputdata):
        self.set_xmax(inputdata)
        self.set_xmin(inputdata)
        self.set_ymax(inputdata)
        self.set_ymin(inputdata)
        self.set_zmax(inputdata)
        self.set_zmin(inputdata)
        inputdata.description['Borders'] = (self.xmin, self.xmax, self.ymin, self.ymax, self.zmin, self.zmax)

    def set_xmin(self, inputdata):
        self.xmin = inputdata.xmin
        if self.xmin is None:
            xmins = [inputdata.histos[h].getXMin() for h in inputdata.description['DrawOnly']]
            self.xmin = min(xmins) if xmins else 0.0

    def set_xmax(self,inputdata):
        self.xmax = inputdata.xmax
        if self.xmax is None:
            xmaxs = [inputdata.histos[h].getXMax() for h in inputdata.description['DrawOnly']]
            self.xmax = min(xmaxs) if xmaxs else 1.0


    def set_ymin(self,inputdata):
        if inputdata.ymin is not None:
            self.ymin = inputdata.ymin
        else:
            ymins = [inputdata.histos[i].getYMin(self.xmin, self.xmax, inputdata.description['LogY']) for i in inputdata.attr('DrawOnly')]
            minymin = min(ymins) if ymins else 0.0
            if inputdata.description['is2dim']:
                self.ymin = minymin
            else:
                showzero = inputdata.attr_bool("ShowZero", True)
                if showzero:
                    self.ymin = 0. if minymin > -1e-4 else 1.1*minymin
                else:
                    self.ymin = 1.1*minymin if minymin < -1e-4 else 0 if minymin < 1e-4 else 0.9*minymin
                if inputdata.description['LogY']:
                    ymins = [ymin for ymin in ymins if ymin > 0.0]
                    if not ymins:
                        if self.ymax == 0:
                            self.ymax = 1
                        ymins.append(2e-7*self.ymax)
                    minymin = min(ymins)
                    fullrange = opts.FULL_RANGE
                    if inputdata.has_attr('FullRange'):
                        fullrange = inputdata.attr_bool('FullRange')
                    self.ymin = minymin/1.7 if fullrange else max(minymin/1.7, 2e-7*self.ymax)

                if self.ymin == self.ymax:
                    self.ymin -= 1
                    self.ymax += 1

    def set_ymax(self,inputdata):
        if inputdata.has_attr('YMax'):
            self.ymax = inputdata.attr_float('YMax')
        else:
            ymaxs = [inputdata.histos[h].getYMax(self.xmin, self.xmax) for h in inputdata.attr('DrawOnly')]
            self.ymax = max(ymaxs) if ymaxs else 1.0
            if not inputdata.is2dim:
                self.ymax *= (1.7 if inputdata.attr_bool('LogY') else 1.1)

    def set_zmin(self,inputdata):
        if inputdata.has_attr('ZMin'):
            self.zmin = inputdata.attr_float('ZMin')
        else:
            zmins = [inputdata.histos[i].getZMin(self.xmin, self.xmax, self.ymin, self.ymax) for i in inputdata.attr('DrawOnly')]
            minzmin = min(zmins) if zmins else 0.0
            self.zmin = minzmin
            if zmins:
                showzero = inputdata.attr_bool('ShowZero', True)
                if showzero:
                    self.zmin = 0 if minzmin > -1e-4 else 1.1*minzmin
                else:
                    self.zmin = 1.1*minzmin if minzmin < -1e-4 else 0. if minzmin < 1e-4 else 0.9*minzmin
                if inputdata.attr_bool('LogZ', False):
                    zmins = [zmin for zmin in zmins if zmin > 0]
                    if not zmins:
                        if self.zmax == 0:
                            self.zmax = 1
                        zmins.append(2e-7*self.zmax)
                    minzmin = min(zmins)
                    fullrange = inputdata.attr_bool("FullRange", opts.FULL_RANGE)
                    self.zmin = minzmin/1.7 if fullrange else max(minzmin/1.7, 2e-7*self.zmax)

                if self.zmin == self.zmax:
                    self.zmin -= 1
                    self.zmax += 1

    def set_zmax(self,inputdata):
        self.zmax = inputdata.attr_float('ZMax')
        if self.zmax is None:
            zmaxs = [inputdata.histos[h].getZMax(self.xmin, self.xmax, self.ymin, self.ymax) for h in inputdata.attr('DrawOnly')]
            self.zmax = max(zmaxs) if zmaxs else 1.0


    def draw(self):
        pass


    def write_header(self,inputdata):
        if inputdata.description.get('LeftMargin', '') != '':
            inputdata.description['LeftMargin'] = float(inputdata.description['LeftMargin'])
        else:
            inputdata.description['LeftMargin'] = 1.4
        if inputdata.description.get('RightMargin', '') != '':
            inputdata.description['RightMargin'] = float(inputdata.description['RightMargin'])
        else:
            inputdata.description['RightMargin'] = 0.35
        if inputdata.description.get('TopMargin', '') != '':
            inputdata.description['TopMargin'] = float(inputdata.description['TopMargin'])
        else:
            inputdata.description['TopMargin'] = 0.65
        if inputdata.description.get('BottomMargin', '') != '':
            inputdata.description['BottomMargin'] = float(inputdata.description['BottomMargin'])
        else:
            inputdata.description['BottomMargin'] = 0.95
        if inputdata.description['is2dim']:
            inputdata.description['RightMargin'] += 1.7
        papersizex = inputdata.description['PlotSizeX'] + 0.1 + \
                     inputdata.description['LeftMargin'] + inputdata.description['RightMargin']
        papersizey = inputdata.description['PlotSizeY'] \
                     + inputdata.description['RatioPlotNumber']*inputdata.description['RatioPlotSizeY'] + 0.1 \
                     + inputdata.description['TopMargin'] + inputdata.description['BottomMargin']
        #
        out = ""
        out += '\\documentclass{article}\n'
        if opts.OUTPUT_FONT == "MINION":
            out += ('\\usepackage{minion}\n')
        elif opts.OUTPUT_FONT == "PALATINO_OSF":
            out += ('\\usepackage[osf,sc]{mathpazo}\n')
        elif opts.OUTPUT_FONT == "PALATINO":
            out += ('\\usepackage{mathpazo}\n')
        elif opts.OUTPUT_FONT == "TIMES":
            out += ('\\usepackage{mathptmx}\n')
        elif opts.OUTPUT_FONT == "HELVETICA":
            out += ('\\renewcommand{\\familydefault}{\\sfdefault}\n')
            out += ('\\usepackage{sfmath}\n')
            out += ('\\usepackage{helvet}\n')
            out += ('\\usepackage[symbolgreek]{mathastext}\n')
        for pkg in opts.LATEXPKGS:
            out += ('\\usepackage{%s}\n' % pkg)
        out += ('\\usepackage{pst-all}\n')
        out += ('\\usepackage{xcolor}\n')
        out += ('\\selectcolormodel{rgb}\n')
        out += ('\\definecolor{red}{HTML}{EE3311}\n') # (Google uses 'DC3912')
        out += ('\\definecolor{blue}{HTML}{3366FF}')
        out += ('\\definecolor{green}{HTML}{109618}')
        out += ('\\definecolor{orange}{HTML}{FF9900}')
        out += ('\\definecolor{lilac}{HTML}{990099}')
        out += ('\\usepackage{amsmath}\n')
        out += ('\\usepackage{amssymb}\n')
        out += ('\\usepackage{relsize}\n')
        out += ('\\usepackage[dvips,\n')
        out += ('  left=%4.3fcm, right=0cm,\n' % (inputdata.description['LeftMargin']-0.45,))
        out += ('  top=%4.3fcm,  bottom=0cm,\n' % (inputdata.description['TopMargin']-0.30,))
        out += ('  paperwidth=%scm,paperheight=%scm\n' % (papersizex,papersizey))
        out += (']{geometry}\n')
        out += ('\\begin{document}\n')
        out += ('\\pagestyle{empty}\n')
        out += ('\\SpecialCoor\n')
        out += ('\\begin{pspicture}(0,0)(0,0)\n')
        out += ('\\psset{xunit=%scm}\n' %(inputdata.description['PlotSizeX']))
        if inputdata.description['is2dim']:
            if inputdata.description.get('ColorSeries', '') != '':
                colorseries = inputdata.description['ColorSeries']
            else:
                colorseries = '{hsb}{grad}[rgb]{0,0,1}{-.700,0,0}'
            out += ('\\definecolorseries{gradientcolors}%s\n' % colorseries)
            out += ('\\resetcolorseries[130]{gradientcolors}\n')
        return out

    def write_footer(self):
        out = ""
        out += ('\\end{pspicture}\n')
        out += ('\\end{document}\n')
        return out



class MainPlot(Plot):

    def __init__(self, inputdata):
        self.set_normalization(inputdata)
        self.stack_histograms(inputdata)
        do_gof = inputdata.description.get('GofLegend', '0') == '1' or inputdata.description.get('GofFrame', '') != ''
        do_taylor = inputdata.description.get('TaylorPlot', '0') == '1'
        if do_gof and not do_taylor:
            self.calculate_gof(inputdata)
        self.set_histo_options(inputdata)
        self.set_borders(inputdata)
        self.yoffset = inputdata.description['PlotSizeY']
        self.coors = Coordinates(inputdata)

    def draw(self, inputdata):
        out = ""
        out += ('\n%\n% MainPlot\n%\n')
        out += ('\\psset{yunit=%scm}\n' %(self.yoffset))
        out += ('\\rput(0,-1){%\n')
        out += ('\\psset{yunit=%scm}\n' %(inputdata.description['PlotSizeY']))
        out += self._draw(inputdata)
        out += ('}\n')
        return out

    def _draw(self, inputdata):
        out = ""

        ## Draw a white background first
        # TODO: Allow specifying in-frame bg color
        out += '\n'
        out += '\\psframe[linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor=white,dimen=middle](0,0)(1,1)\n'
        out += '\n'

        # TODO: do this more compactly, e.g. by assigning sorting keys!
        if inputdata.attr_bool('DrawSpecialFirst', False):
            for s in inputdata.special.values():
                out += s.draw(self.coors)
            if inputdata.attr_bool('DrawFunctionFirst', False):
                for f in inputdata.functions.values():
                    out += f.draw(self.coors)
                for i in inputdata.description['DrawOnly']:
                    out += inputdata.histos[i].draw(self.coors)
            else:
                for i in inputdata.description['DrawOnly']:
                    out += inputdata.histos[i].draw(self.coors)
                for f in inputdata.functions.values():
                    out += f.draw(self.coors)
        else:
            if inputdata.attr_bool('DrawFunctionFirst', False):
                for f in inputdata.functions.values():
                    out += f.draw(self.coors)
                for i in inputdata.description['DrawOnly']:
                    out += inputdata.histos[i].draw(self.coors)
            else:
                for i in inputdata.description['DrawOnly']:
                    out += inputdata.histos[i].draw(self.coors)
                for f in inputdata.functions.values():
                    out += f.draw(self.coors)
            for s in inputdata.special.values():
                out += s.draw(self.coors)

        if inputdata.attr_bool('Legend', False):
            legend = Legend(inputdata.description,inputdata.histos,inputdata.functions)
            out += legend.draw()

        if inputdata.description['is2dim']:
            colorscale = ColorScale(inputdata.description, self.coors)
            out += colorscale.draw()

        frame = Frame()
        out += frame.draw(inputdata)

        xcustommajortickmarks = inputdata.attr_int('XMajorTickMarks', -1)
        xcustomminortickmarks = inputdata.attr_int('XMinorTickMarks', -1)

        xcustommajorticks = xcustomminorticks = None
        if inputdata.attr('XCustomMajorTicks'):
            xcustommajorticks = []
            x_label_pairs = inputdata.attr('XCustomMajorTicks').strip().split() #'\t')
            if len(x_label_pairs) % 2 == 0:
                for i in range(0, len(x_label_pairs), 2):
                    xcustommajorticks.append({'Value': float(x_label_pairs[i]), 'Label': x_label_pairs[i+1]})
            else:
                print("Warning: XCustomMajorTicks requires an even number of alternating pos/label entries")

        if inputdata.attr('XCustomMinorTicks'):
            xs = inputdata.attr('XCustomMinorTicks').strip().split() #'\t')
            xcustomminorticks = [{'Value': float(x)} for x in xs]

        xticks = XTicks(inputdata.description, self.coors)
        drawxlabels = inputdata.attr_bool('PlotXTickLabels', True) and not inputdata.attr_bool('RatioPlot', False)

        out += xticks.draw(custommajortickmarks=xcustommajortickmarks,
                           customminortickmarks=xcustomminortickmarks,
                           custommajorticks=xcustommajorticks,
                           customminorticks=xcustomminorticks,
                           drawlabels=drawxlabels)

        ycustommajortickmarks = inputdata.attr_int('YMajorTickMarks', -1)
        ycustomminortickmarks = inputdata.attr_int('YMinorTickMarks', -1)

        ycustommajorticks = ycustomminorticks = None
        if 'YCustomMajorTicks' in inputdata.description:
            ycustommajorticks = []
            y_label_pairs = inputdata.description['YCustomMajorTicks'].strip().split() #'\t')
            if len(y_label_pairs) % 2 == 0:
                for i in range(0, len(y_label_pairs), 2):
                    ycustommajorticks.append({'Value': float(y_label_pairs[i]), 'Label': y_label_pairs[i+1]})
            else:
                print("Warning: YCustomMajorTicks requires an even number of alternating pos/label entries")

        if inputdata.has_attr('YCustomMinorTicks'):
            ys = inputdata.attr('YCustomMinorTicks').strip().split() #'\t')
            ycustomminorticks = [{'Value': float(y)} for y in ys]

        yticks = YTicks(inputdata.description, self.coors)
        drawylabels = inputdata.attr_bool('PlotYTickLabels', True)

        out += yticks.draw(custommajortickmarks=ycustommajortickmarks,
                           customminortickmarks=ycustomminortickmarks,
                           custommajorticks=ycustommajorticks,
                           customminorticks=ycustomminorticks,
                           drawlabels=drawylabels)

        labels = Labels(inputdata.description)
        if inputdata.attr_bool('RatioPlot', False):
            olab = labels.draw(['Title','YLabel'])
        else:
            if not inputdata.description['is2dim']:
                olab = labels.draw(['Title','XLabel','YLabel'])
            else:
                olab = labels.draw(['Title','XLabel','YLabel','ZLabel'])
        out += olab
        return out


    def calculate_gof(self, inputdata):
        refdata = inputdata.description.get('GofReference')
        if refdata is None:
            refdata = inputdata.description.get('RatioPlotReference')

        if refdata is None:
            inputdata.description['GofLegend'] = '0'
            inputdata.description['GofFrame'] = ''
            return

        def pickcolor(gof):
            color = None
            colordefs = {}
            for i in inputdata.description.setdefault('GofFrameColor', '0:green 3:yellow 6:red!70').strip().split():
                foo = i.split(':')
                if len(foo) != 2:
                    continue
                colordefs[float(foo[0])] = foo[1]
            for i in sorted(colordefs.keys()):
                if gof>=i:
                    color=colordefs[i]
            return color

        inputdata.description.setdefault('GofLegend', '0')
        inputdata.description.setdefault('GofFrame', '')
        inputdata.description.setdefault('FrameColor', None)

        for i in inputdata.description['DrawOnly']:
            if i == refdata:
                continue
            if inputdata.description['GofLegend']!='1' and i!=inputdata.description['GofFrame']:
                continue

            if inputdata.description.get('GofType', "chi2") != 'chi2':
                return
            gof = inputdata.histos[i].getChi2(inputdata.histos[refdata])
            if i == inputdata.description['GofFrame'] and inputdata.description['FrameColor'] is None:
                inputdata.description['FrameColor'] = pickcolor(gof)
            if inputdata.histos[i].description.setdefault('Title', '') != '':
                inputdata.histos[i].description['Title'] += ', '
            inputdata.histos[i].description['Title'] += '$\\chi^2/n={}$%1.2f' %gof



class TaylorPlot(Plot):

    def __init__(self, inputdata):
        self.refdata = inputdata.description['TaylorPlotReference']
        self.calculate_taylorcoordinates(inputdata)

    def calculate_taylorcoordinates(self,inputdata):
        foo = inputdata.description['DrawOnly'].pop(inputdata.description['DrawOnly'].index(self.refdata))
        inputdata.description['DrawOnly'].append(foo)
        for i in inputdata.description['DrawOnly']:
            print(i)
            print('meanbinval  = ', inputdata.histos[i].getMeanBinValue())
            print('sigmabinval = ', inputdata.histos[i].getSigmaBinValue())
            print('chi2/nbins  = ', inputdata.histos[i].getChi2(inputdata.histos[self.refdata]))
            print('correlation = ', inputdata.histos[i].getCorrelation(inputdata.histos[self.refdata]))
            print('distance    = ', inputdata.histos[i].getRMSdistance(inputdata.histos[self.refdata]))



class RatioPlot(Plot):

    def __init__(self, inputdata):

        self.refdata = inputdata.description['RatioPlotReference']
        self.yoffset = inputdata.description['PlotSizeY'] + inputdata.description['RatioPlotNumber']*inputdata.description['RatioPlotSizeY']

        inputdata.description['RatioPlotStage'] = True
        inputdata.description['PlotSizeY'] = inputdata.description['RatioPlotSizeY']
        inputdata.description['LogY'] = False  # TODO: actually, log ratio plots could be useful...

        # TODO: It'd be nice it this wasn't so MC-specific
        rpmode = inputdata.description.get('RatioPlotMode', "mcdata")
        if rpmode == 'deviation':
            inputdata.description['YLabel'] = '$(\\text{MC}-\\text{data})$'
            inputdata.description['YMin'] = -3.5
            inputdata.description['YMax'] = 3.5
        elif rpmode == 'difference':
            inputdata.description['YLabel'] = '$(\\text{MC}-\\text{data})$'
            inputdata.description['YMin'] = -3.5
            inputdata.description['YMax'] = 3.5
        elif rpmode == 'datamc':
            inputdata.description['YLabel'] = 'Data/MC'
            inputdata.description['YMin'] = 0.5
            inputdata.description['YMax'] = 1.5
        else:
            inputdata.description['YLabel'] = 'MC/Data'
            inputdata.description['YMin'] = 0.5
            inputdata.description['YMax'] = 1.5

        if 'RatioPlotYLabel' in inputdata.description:
            inputdata.description['YLabel'] = inputdata.description['RatioPlotYLabel']
        inputdata.description['YLabel']='\\rput(-%s,0){%s}'%(0.5*inputdata.description['PlotSizeY']/inputdata.description['PlotSizeX'],inputdata.description['YLabel'])

        if 'RatioPlotYMin' in inputdata.description:
            inputdata.description['YMin'] = inputdata.description['RatioPlotYMin']
        if 'RatioPlotYMax' in inputdata.description:
            inputdata.description['YMax'] = inputdata.description['RatioPlotYMax']

        if 'RatioPlotErrorBandColor' not in inputdata.description:
            inputdata.description['RatioPlotErrorBandColor'] = 'yellow'
        if inputdata.description.get('RatioPlotSameStyle', '1') == '0':
            inputdata.histos[self.refdata].description['ErrorBandColor'] = inputdata.description['RatioPlotErrorBandColor']
            inputdata.histos[self.refdata].description['ErrorBands'] = '1'
            inputdata.histos[self.refdata].description['ErrorBars'] = '0'
            inputdata.histos[self.refdata].description['LineStyle'] = 'solid'
            inputdata.histos[self.refdata].description['LineColor'] = 'black'
            inputdata.histos[self.refdata].description['LineWidth'] = '0.3pt'
            inputdata.histos[self.refdata].description['PolyMarker'] = ''
            inputdata.histos[self.refdata].description['ConnectGaps'] = '1'

        for i in inputdata.description['DrawOnly']:
            rdata = inputdata.histos[i].description.get('RatioPlotReference',
                                                        self.refdata)
            if not rdata in inputdata.description['DrawOnly']:
                inputdata.histos[i].description['RatioPlotReference'] = inputdata.description['DrawOnly'][int(rdata)]
            
            
        self.calculate_ratios(inputdata)
        self.set_borders(inputdata)
        self.coors = Coordinates(inputdata)

    def draw(self, inputdata):
        out = ""
        out += ('\n%\n% RatioPlot\n%\n')
        out += ('\\psset{yunit=%scm}\n' %(self.yoffset))
        out += ('\\rput(0,-1){%\n')
        out += ('\\psset{yunit=%scm}\n' %(inputdata.description['PlotSizeY']))
        out += self._draw(inputdata)
        out += ('}\n')
        return out

    def calculate_ratios(self, inputdata):
        # apparently, potential references need to come first
        # TODO: why?
        for i in inputdata.description['DrawOnly']:
            rdata = inputdata.histos[i].description.get('RatioPlotReference',
                                                self.refdata)
            if rdata != self.refdata:
                foo = inputdata.description['DrawOnly'].pop(inputdata.description['DrawOnly'].index(rdata)) 
                inputdata.description['DrawOnly'].append(rdata)
        foo = inputdata.description['DrawOnly'].pop(inputdata.description['DrawOnly'].index(self.refdata))
        if inputdata.histos[self.refdata].description.get('ErrorBands', '0') == '1':
            inputdata.description['DrawOnly'].insert(0,foo)
        else:
            inputdata.description['DrawOnly'].append(foo)
        rpmode = inputdata.description.get('RatioPlotMode', "mcdata")
        refds = {}
        for i in inputdata.description['DrawOnly']:
            rdata = inputdata.histos[i].description.get('RatioPlotReference',
                                                        self.refdata)
            if not rdata in refds:
                refds[rdata] = copy.deepcopy(inputdata.histos[rdata])
        for i in inputdata.description['DrawOnly']:
            # use specified reference if available
            rdata = inputdata.histos[i].description.get('RatioPlotReference',
                                                        self.refdata)

            if rpmode == 'deviation':
                inputdata.histos[i].deviation(refds[rdata])
            elif rpmode == 'difference':
                inputdata.histos[i].difference(refds[rdata])                    
            elif rpmode == 'datamc':
                inputdata.histos[i].dividereverse(refds[rdata])
                inputdata.histos[i].description['ErrorBars'] = '1'
            else:
                inputdata.histos[i].divide(refds[rdata])
        # for i in refds:
        #     if rpmode == 'deviation':
        #         inputdata.histos[i].deviation(inputdata.histos[i])
        #     elif rpmode == 'difference':
        #         inputdata.histos[i].difference(inputdata.histos[i])            
        #     elif rpmode == 'datamc':
        #         inputdata.histos[i].dividereverse(inputdata.histos[i])
        #     else:
        #         inputdata.histos[i].divide(inputdata.histos[i])


    def _draw(self, inputdata):
        out = ""

        ## Draw a white background first
        # TODO: Allow specifying in-frame bg color
        out += '\n'
        out += '\\psframe[linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor=white,dimen=middle](0,0)(1,1)\n'
        out += '\n'

        for i in inputdata.description['DrawOnly']:
            out += inputdata.histos[i].draw(self.coors)
            # if inputdata.description.get('RatioPlotMode', 'mcdata') == 'datamc':
            #     if i != self.refdata:
            #         rdata = inputdata.histos[i].description.get('RatioPlotReference',
            #                                                     self.refdata)
            #         if i != rdata:
            #             out += inputdata.histos[i].draw(self.coors)
            # else:
            #     if i != self.refdata:
            #         rdata = inputdata.histos[i].description.get('RatioPlotReference',
            #                                     self.refdata)
            #         if i != rdata:
            #             out += inputdata.histos[i].draw(self.coors)
            #     else:
            #         out += inputdata.histos[i].draw(self.coors)

        for spec in inputdata.special_ratio.values():
            out += '\n'
            out += spec.draw(self.coors)
        out += '\n'
            
        frame = Frame()
        out += frame.draw(inputdata)

        # TODO: so much duplication with MainPlot... yuck!
        if inputdata.description.get('XMajorTickMarks', '') != '':
            xcustommajortickmarks = int(inputdata.description['XMajorTickMarks'])
        else:
            xcustommajortickmarks = -1
        if inputdata.description.get('XMinorTickMarks', '') != '':
            xcustomminortickmarks = int(inputdata.description['XMinorTickMarks'])
        else:
            xcustomminortickmarks =- 1

        xcustommajorticks = None
        if 'XCustomMajorTicks' in inputdata.description: # and inputdata.description['XCustomMajorTicks']!='':
            xcustommajorticks = []
            tickstr = inputdata.description['XCustomMajorTicks'].strip().split() #'\t')
            if not len(tickstr) % 2:
                for i in range(0, len(tickstr), 2):
                    xcustommajorticks.append({'Value': float(tickstr[i]), 'Label': tickstr[i+1]})

        xcustomminorticks = None
        if 'XCustomMinorTicks' in inputdata.description: # and inputdata.description['XCustomMinorTicks']!='':
            xcustomminorticks = []
            tickstr = inputdata.description['XCustomMinorTicks'].strip().split() #'\t')
            for i in range(len(tickstr)):
                xcustomminorticks.append({'Value': float(tickstr[i])})

        xticks = XTicks(inputdata.description, self.coors)
        drawlabels = inputdata.description.get('RatioPlotTickLabels', '1') == '1'
        out += xticks.draw(custommajortickmarks=xcustommajortickmarks,
                           customminortickmarks=xcustomminortickmarks,
                           custommajorticks=xcustommajorticks,
                           customminorticks=xcustomminorticks,
                           drawlabels=drawlabels)


        ycustommajortickmarks = inputdata.attr('YMajorTickMarks', '')
        ycustommajortickmarks = int(ycustommajortickmarks) if ycustommajortickmarks else -1

        ycustomminortickmarks = inputdata.attr('YMinorTickMarks', '')
        ycustomminortickmarks = int(ycustomminortickmarks) if ycustomminortickmarks else -1

        ycustommajorticks = None
        if 'YCustomMajorTicks' in inputdata.description:
            ycustommajorticks = []
            tickstr = inputdata.description['YCustomMajorTicks'].strip().split() #'\t')
            if not len(tickstr) % 2:
                for i in range(0, len(tickstr), 2):
                    ycustommajorticks.append({'Value': float(tickstr[i]), 'Label': tickstr[i+1]})

        ycustomminorticks = None
        if 'YCustomMinorTicks' in inputdata.description:
            ycustomminorticks = []
            tickstr = inputdata.description['YCustomMinorTicks'].strip().split() #'\t')
            for i in range(len(tickstr)):
                ycustomminorticks.append({'Value': float(tickstr[i])})

        yticks = YTicks(inputdata.description, self.coors)
        out += yticks.draw(custommajortickmarks=ycustommajortickmarks,
                           customminortickmarks=ycustomminortickmarks,
                           custommajorticks=ycustommajorticks,
                           customminorticks=ycustomminorticks)

        if not inputdata.attr_bool('MainPlot', True) and inputdata.attr_bool('Legend', False):
            legend = Legend(inputdata.description, inputdata.histos, inputdata.functions)
            out += legend.draw()

        labels = Labels(inputdata.description)
        lnames = ['XLabel','YLabel']
        if not inputdata.attr_bool('MainPlot', True):
            lnames.append("Title")
        out += labels.draw(lnames)
        return out



class Legend(Described):

    def __init__(self, description, histos, functions):
        self.histos = histos
        self.functions = functions
        self.description = description

    def draw(self):
        out = ""
        out += '\n%\n% Legend\n%\n'
        out += '\\rput[tr](%s,%s){%%\n' % (self.getLegendXPos(), self.getLegendYPos())
        ypos = -0.05*6/self.description['PlotSizeY']

        legendordermap = {}
        legendlist = self.description['DrawOnly'] + list(self.functions.keys())
        if 'LegendOnly' in self.description:
            legendlist = []
            for legend in self.description['LegendOnly'].strip().split():
                if legend in self.histos or legend in self.functions:
                    legendlist.append(legend)
        for legend in legendlist:
            order = 0
            if legend in self.histos and 'LegendOrder' in self.histos[legend].description:
                order = int(self.histos[legend].description['LegendOrder'])
            if legend in self.functions and 'LegendOrder' in self.functions[legend].description:
                order = int(self.functions[legend].description['LegendOrder'])
            if not order in legendordermap:
                legendordermap[order] = []
            legendordermap[order].append(legend)
        foo = []
        for i in sorted(legendordermap.keys()):
            foo.extend(legendordermap[i])

        rel_xpos_sign = 1.0
        if self.getLegendAlign() == 'r':
            rel_xpos_sign = -1.0
        xpos1 = -0.10*rel_xpos_sign
        xpos2 = -0.02*rel_xpos_sign

        if 'LegendNames' in self.description:
            lnames = self.description['LegendNames'].strip().split(',')
        else:
            lnames = []
        for i in foo:
            if i in self.histos:
                drawobject = self.histos[i]
            elif i in self.functions:
                drawobject = self.functions[i]
            else:
                continue
            if foo.index(i) < len(lnames):
                title = lnames[foo.index(i)]
            else:
                title = drawobject.getTitle()
            if title == '':
                continue
            else:
                out += ('\\rput[B%s](%s,%s){%s}\n' %(self.getLegendAlign(),rel_xpos_sign*0.1,ypos,title))
                out += ('\\rput[B%s](%s,%s){%s\n' %(self.getLegendAlign(),rel_xpos_sign*0.1,ypos,'%'))
                if drawobject.getErrorBands():
                    out += ('\\psframe[linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor=%s,opacity=%s]' %(drawobject.getErrorBandColor(),drawobject.getErrorBandOpacity()))
                    out += ('(%s, 0.033)(%s, 0.001)\n' %(xpos1, xpos2))
                out += ('\\psline[linestyle=' + drawobject.getLineStyle() \
                            + ', linecolor=' + drawobject.getLineColor() \
                            + ', linewidth=' + drawobject.getLineWidth() \
                            + ', strokeopacity=' + drawobject.getLineOpacity() \
                            + ', opacity=' + drawobject.getFillOpacity())
                if drawobject.getLineDash() != '':
                    out += (', dash=' + drawobject.getLineDash())
                if drawobject.getFillStyle()!='none':
                    out += (', fillstyle=' + drawobject.getFillStyle() \
                                + ', fillcolor='  + drawobject.getFillColor() \
                                + ', hatchcolor=' + drawobject.getHatchColor() \
                                + ']{C-C}(%s, 0.030)(%s, 0.030)(%s, 0.004)(%s, 0.004)(%s, 0.030)\n' \
                                %(xpos1, xpos2, xpos2, xpos1, xpos1))
                else:
                    out += ('](%s, 0.016)(%s, 0.016)\n' %(xpos1, xpos2))
                if drawobject.getPolyMarker() != '':
                    out += ('  \\psdot[dotstyle=' + drawobject.getPolyMarker() \
                                + ', dotsize='    + drawobject.getDotSize()   \
                                + ', dotscale='   + drawobject.getDotScale()  \
                                + ', linecolor='  + drawobject.getLineColor() \
                                + ', linewidth='  + drawobject.getLineWidth() \
                                + ', linestyle='  + drawobject.getLineStyle() \
                                + ', fillstyle='  + drawobject.getFillStyle() \
                                + ', fillcolor='  + drawobject.getFillColor() \
                                + ', strokeopacity=' + drawobject.getLineOpacity() \
                                + ', opacity=' + drawobject.getFillOpacity() \
                                + ', hatchcolor=' + drawobject.getHatchColor())
                    if drawobject.getFillStyle()!='none':
                        out += ('](%s, 0.028)\n' % (rel_xpos_sign*-0.06))
                    else:
                        out += ('](%s, 0.016)\n' % (rel_xpos_sign*-0.06))
                out += ('}\n')
                ypos -= 1.4*0.075*6/self.description['PlotSizeY']
        if 'CustomLegend' in self.description:
            for i in self.description['CustomLegend'].strip().split('\\\\'):
                out += ('\\rput[B%s](%s,%s){%s}\n' %(self.getLegendAlign(),rel_xpos_sign*0.1,ypos,i))
                ypos -= 0.075*6/self.description['PlotSizeY']
        out += ('}\n')
        return out

    def getLegendXPos(self):
        return self.description.get('LegendXPos', '0.95' if self.getLegendAlign() == 'r' else '0.53')

    def getLegendYPos(self):
        return self.description.get('LegendYPos', '0.93')

    def getLegendAlign(self):
        return self.description.get('LegendAlign', 'l')


class ColorScale(Described):

    def __init__(self, description, coors):
        self.description = description
        self.coors = coors

    def draw(self):
        out = ''
        out += '\n%\n% ColorScale\n%\n'
        out += '\\rput(1,0){\n'
        out += '  \\psset{xunit=4mm}\n'
        out += '  \\rput(0.5,0){\n'
        out += '    \\psset{yunit=0.0076923, linestyle=none, fillstyle=solid}\n'
        out += '    \\multido{\\ic=0+1,\\id=1+1}{130}{\n'
        out += '      \\psframe[fillcolor={gradientcolors!![\\ic]},dimen=inner,linewidth=0.1pt](0, \\ic)(1, \\id)\n'
        out += '    }\n'
        out += '  }\n'
        out += '  \\rput(0.5,0){\n'
        out += '    \\psframe[linewidth=0.3pt,dimen=middle](0,0)(1,1)\n'

        zcustommajortickmarks = self.attr_int('ZMajorTickMarks', -1)
        zcustomminortickmarks = self.attr_int('ZMinorTickMarks', -1)

        zcustommajorticks = zcustomminorticks = None
        if self.attr('ZCustomMajorTicks'):
            zcustommajorticks = []
            z_label_pairs = self.attr('ZCustomMajorTicks').strip().split() #'\t')
            if len(z_label_pairs) % 2 == 0:
                for i in range(0, len(z_label_pairs), 2):
                    zcustommajorticks.append({'Value': float(x_label_pairs[i]), 'Label': x_label_pairs[i+1]})
            else:
                print("Warning: ZCustomMajorTicks requires an even number of alternating pos/label entries")

        if self.attr('ZCustomMinorTicks'):
            zs = self.attr('ZCustomMinorTicks').strip().split() #'\t')
            zcustomminorticks = [{'Value': float(x)} for x in xs]

        drawzlabels = self.attr_bool('PlotZTickLabels', True)

        zticks = ZTicks(self.description, self.coors)
        out += zticks.draw(custommajortickmarks=zcustommajortickmarks,\
                           customminortickmarks=zcustomminortickmarks,\
                           custommajorticks=zcustommajorticks,\
                           customminorticks=zcustomminorticks,
                           drawlabels=drawzlabels)
        out += '  }\n'
        out += '}\n'
        return out



class Labels(Described):

    def __init__(self, description):
        self.description = description

    def draw(self, axis=[]):
        out = ""
        out += ('\n%\n% Labels\n%\n')
        if 'Title' in self.description and (axis.count('Title') or axis==[]):
            out += ('\\rput(0,1){\\rput[lB](0, 1.7\\labelsep){\\normalsize '+self.description['Title']+'}}\n')
        if 'XLabel' in self.description and (axis.count('XLabel') or axis==[]):
            xlabelsep = 4.7
            if 'XLabelSep' in self.description:
                xlabelsep=float(self.description['XLabelSep'])
            out += ('\\rput(1,0){\\rput[rB](0,-%4.3f\\labelsep){\\normalsize '%(xlabelsep) +self.description['XLabel']+'}}\n')
        if 'YLabel' in self.description and (axis.count('YLabel') or axis==[]):
            ylabelsep = 6.5
            if 'YLabelSep' in self.description:
                ylabelsep=float(self.description['YLabelSep'])
            out += ('\\rput(0,1){\\rput[rB]{90}(-%4.3f\\labelsep,0){\\normalsize '%(ylabelsep) +self.description['YLabel']+'}}\n')
        if 'ZLabel' in self.description and (axis.count('ZLabel') or axis==[]):
            zlabelsep = 5.3
            if 'ZLabelSep' in self.description:
                zlabelsep=float(self.description['ZLabelSep'])
            out += ('\\rput(1,1){\\rput(%4.3f\\labelsep,0){\\psset{xunit=4mm}\\rput[lB]{270}(1.5,0){\\normalsize '%(zlabelsep) +self.description['ZLabel']+'}}}\n')
        return out



class Special(Described):

    def __init__(self, f):
        self.description = {}
        self.data = []
        self.read_input(f)

    def read_input(self, f):
        for line in f:
            if is_end_marker(line, 'SPECIAL'):
                break
            elif is_comment(line):
                continue
            else:
                self.data.append(line)

    def draw(self, coors):
        out = ""
        out += ('\n%\n% Special\n%\n')
        import re
        regex = re.compile(r'^(.*?)(\\physics[xy]?coor)\(\s?([0-9\.eE+-]+)\s?,\s?([0-9\.eE+-]+)\s?\)(.*)')
        # TODO: More precise number string matching, something like this:
        # num = r"-?[0-9]*(?:\.[0-9]*)(?:[eE][+-]?\d+]"
        # regex = re.compile(r'^(.*?)(\\physics[xy]?coor)\(\s?(' + num + ')\s?,\s?(' + num + ')\s?\)(.*)')
        for l in self.data:
            while regex.search(l):
                match = regex.search(l)
                xcoor, ycoor = float(match.group(3)), float(match.group(4))
                if match.group(2)[1:] in ["physicscoor", "physicsxcoor"]:
                    xcoor = coors.phys2frameX(xcoor)
                if match.group(2)[1:] in ["physicscoor", "physicsycoor"]:
                    ycoor = coors.phys2frameY(ycoor)
                line = "%s(%f, %f)%s" % (match.group(1), xcoor, ycoor, match.group(5))
                l = line
            out += l + "\n"
        return out



class DrawableObject(Described):

    def __init__(self, f):
        pass

    def getTitle(self):
        return self.description.get("Title", "")

    def getLineStyle(self):
        if 'LineStyle' in self.description:
            ## I normally like there to be "only one way to do it", but providing
            ## this dashdotted/dotdashed synonym just seems humane ;-)
            if self.description['LineStyle'] in ('dashdotted', 'dotdashed'):
                self.description['LineStyle']='dashed'
                self.description['LineDash']='3pt 3pt .8pt 3pt'
            return self.description['LineStyle']
        else:
            return 'solid'

    def getLineDash(self):
        if 'LineDash' in self.description:
            # Check if LineStyle=='dashdotted' before returning something
            self.getLineStyle()
            return self.description['LineDash']
        else:
            return ''

    def getLineWidth(self):
        return self.description.get("LineWidth", "1.5pt")

    def getLineColor(self):
        return self.description.get("LineColor", "black")

    def getLineOpacity(self):
        return self.description.get("LineOpacity", "1.0")

    def getFillColor(self):
        return self.description.get("FillColor", "white")

    def getFillOpacity(self):
        return self.description.get("FillOpacity", "1.0")

    def getHatchColor(self):
        return self.description.get("HatchColor", "black")

    def getFillStyle(self):
        return self.description.get("FillStyle", "none")

    def getPolyMarker(self):
        return self.description.get("PolyMarker", "")

    def getDotSize(self):
        return self.description.get("DotSize", "2pt 2")

    def getDotScale(self):
        return self.description.get("DotScale", "1")

    def getErrorBars(self):
        return bool(int(self.description.get("ErrorBars", "0")))

    def getErrorBands(self):
        return bool(int(self.description.get("ErrorBands", "0")))

    def getErrorBandColor(self):
        return self.description.get("ErrorBandColor", "yellow")

    def getErrorBandOpacity(self):
        return self.description.get("ErrorBandOpacity", "1.0")

    def getSmoothLine(self):
        return bool(int(self.description.get("SmoothLine", "0")))

    def startclip(self):
        return '\\psclip{\\psframe[linewidth=0, linestyle=none](0,0)(1,1)}\n'

    def stopclip(self):
        return '\\endpsclip\n'

    def startpsset(self):
        out = ""
        out += ('\\psset{linecolor='+self.getLineColor()+'}\n')
        out += ('\\psset{linewidth='+self.getLineWidth()+'}\n')
        out += ('\\psset{linestyle='+self.getLineStyle()+'}\n')
        out += ('\\psset{fillstyle='+self.getFillStyle()+'}\n')
        out += ('\\psset{fillcolor='+self.getFillColor()+'}\n')
        out += ('\\psset{hatchcolor='+self.getHatchColor()+'}\n')
        out += ('\\psset{strokeopacity='+self.getLineOpacity()+'}\n')
        out += ('\\psset{opacity='+self.getFillOpacity()+'}\n')
        if self.getLineDash()!='':
            out += ('\\psset{dash='+self.getLineDash()+'}\n')
        return out

    def stoppsset(self):
        out = ""
        out += ('\\psset{linecolor=black}\n')
        out += ('\\psset{linewidth=0.8pt}\n')
        out += ('\\psset{linestyle=solid}\n')
        out += ('\\psset{fillstyle=none}\n')
        out += ('\\psset{fillcolor=white}\n')
        out += ('\\psset{hatchcolor=black}\n')
        out += ('\\psset{strokeopacity=1.0}\n')
        out += ('\\psset{opacity=1.0}\n')
        return out



class Function(DrawableObject, Described):

    def __init__(self, f):
        self.description = {}
        self.read_input(f)

    def read_input(self, f):
        self.code='def plotfunction(x):\n'
        iscode=False
        for line in f:
            if is_end_marker(line, 'FUNCTION'):
                break
            elif is_comment(line):
                continue
            else:
                m = pat_property.match(line)
                if iscode:
                    self.code+='    '+line
                elif m:
                    prop, value = m.group(1,2)
                    if prop=='Code':
                        iscode=True
                    else:
                        self.description[prop] = value
        if not iscode:
            print('++++++++++ ERROR: No code in function')
        else:
            foo = compile(self.code, '<string>', 'exec')
            exec(foo)
            self.plotfunction = plotfunction


    def draw(self,coors):
        out = ""
        out += self.startclip()
        out += self.startpsset()
        xmin = coors.xmin()
        if 'XMin' in self.description and self.description['XMin']:
            xmin = float(self.description['XMin'])
        xmax=coors.xmax()
        if 'XMax' in self.description and self.description['XMax']:
            xmax=float(self.description['XMax'])
        # TODO: Space sample points logarithmically if LogX=1
        dx = (xmax-xmin)/500.
        x = xmin-dx
        out += '\\pscurve'
        if 'FillStyle' in self.description and self.description['FillStyle']!='none':
            out += '(%s,%s)\n' % (coors.strphys2frameX(xmin),coors.strphys2frameY(coors.ymin()))
        while x < (xmax+2*dx):
            y = self.plotfunction(x)
            out += ('(%s,%s)\n' % (coors.strphys2frameX(x), coors.strphys2frameY(y)))
            x += dx
        if 'FillStyle' in self.description and self.description['FillStyle']!='none':
            out += '(%s,%s)\n' % (coors.strphys2frameX(xmax),coors.strphys2frameY(coors.ymin()))
        out += self.stoppsset()
        out += self.stopclip()
        return out


class BinData(object):
    """\
    Store bin edge and value+error(s) data for a 1D or 2D bin.

    TODO: generalise/alias the attr names to avoid mention of x and y
    """

    def __init__(self, low, high, val, err):
        #print("@", low, high, val, err)
        self.low = floatify(low)
        self.high = floatify(high)
        self.val = float(val)
        self.err = floatpair(err)

    @property
    def is2D(self):
        return hasattr(self.low, "__len__") and hasattr(self.high, "__len__")

    @property
    def isValid(self):
        invalid_val = (isnan(self.val) or isnan(self.err[0]) or isnan(self.err[1]))
        if invalid_val:
            return False
        if self.is2D:
            invalid_low = any(isnan(x) for x in self.low)
            invalid_high = any(isnan(x) for x in self.high)
        else:
            invalid_low, invalid_high = isnan(self.low), isnan(self.high)
        return not (invalid_low or invalid_high)

    @property
    def xmin(self):
        return self.low
    @xmin.setter
    def xmin(self,x):
        self.low = x

    @property
    def xmax(self):
        return self.high
    @xmax.setter
    def xmax(self,x):
        self.high = x

    @property
    def xmid(self):
        # TODO: Generalise to 2D
        return (self.xmin + self.xmax) / 2.0

    @property
    def xwidth(self):
        # TODO: Generalise to 2D
        assert self.xmin <= self.xmax
        return self.xmax - self.xmin

    @property
    def y(self):
        return self.val
    @y.setter
    def y(self, x):
        self.val = x

    @property
    def ey(self):
        return self.err
    @ey.setter
    def ey(self, x):
        self.err = x

    @property
    def ymin(self):
        return self.y - self.ey[0]

    @property
    def ymax(self):
        return self.y + self.ey[1]

    def __getitem__(self, key):
        "dict-like access for backward compatibility"
        if key in ("LowEdge"):
            return self.xmin
        elif key == ("UpEdge", "HighEdge"):
            return self.xmax
        elif key == "Content":
            return self.y
        elif key == "Errors":
            return self.ey


class Histogram(DrawableObject, Described):

    def __init__(self, f, p=None):
        self.description = {}
        self.is2dim = False
        self.data = []
        self.read_input_data(f)
        self.sigmabinvalue = None
        self.meanbinvalue = None
        self.path = p

    def read_input_data(self, f):
        for line in f:
            if is_end_marker(line, 'HISTOGRAM'):
                break
            elif is_comment(line):
                continue
            else:
                line = line.rstrip()
                m = pat_property.match(line)
                if m:
                    prop, value = m.group(1,2)
                    self.description[prop] = value
                else:
                    ## Detect symm errs
                    linearray = line.split()
                    if len(linearray) == 4:
                        self.data.append(BinData(*linearray))
                    ## Detect asymm errs
                    elif len(linearray) == 5:
                        self.data.append(BinData(linearray[0], linearray[1], linearray[2], [linearray[3],linearray[4]]))
                    ## Detect two-dimensionality
                    elif len(linearray) in [6,7]:
                        self.is2dim = True
                        # If asymm z error, use the max or average of +- error
                        err = float(linearray[5])
                        if len(linearray) == 7:
                            if self.description.get("ShowMaxZErr", 1):
                                err = max(err, float(linearray[6]))
                            else:
                                err = 0.5 * (err + float(linearray[6]))
                        self.data.append(BinData([linearray[0], linearray[2]], [linearray[1], linearray[3]], linearray[4], err))
                    ## Unknown histo format
                    else:
                        raise RuntimeError("Unknown HISTOGRAM data line format with %d entries" % len(linearray))


    def mangle_input(self):
        norm2int = self.attr_bool("NormalizeToIntegral", False)
        norm2sum = self.attr_bool("NormalizeToSum", False)
        if norm2int or norm2sum:
            if norm2int and norm2sum:
                print("Can't normalize to Integral and to Sum at the same time. Will normalize to the sum.")
            foo = 0.0
            # TODO: change to "in self.data"?
            for i in range(len(self.data)):
                if norm2sum:
                    foo += self.data[i].val
                else:
                    foo += self.data[i].val*(self.data[i].xmax-self.data[i].xmin)

            # TODO: change to "in self.data"?
            if foo != 0:
                for i in range(len(self.data)):
                    self.data[i].val /= foo
                    self.data[i].err[0] /= foo
                    self.data[i].err[1] /= foo
        scale = self.attr_float('Scale', 1.0)
        if scale != 1.0:
            # TODO: change to "in self.data"?
            for i in range(len(self.data)):
                self.data[i].val *= scale
                self.data[i].err[0] *= scale
                self.data[i].err[1] *= scale
        if self.attr_int("Rebin", 1) > 1:
            rebin = self.attr_int("Rebin", 1)
            errortype = self.attr("ErrorType", "stat")
            newdata = []
            for i in range(0, (len(self.data)//rebin)*rebin, rebin):
                foo = 0.
                barl = 0.
                baru = 0.
                for j in range(rebin):
                    binwidth = self.data[i+j].xwidth
                    foo += self.data[i+j].val * binwidth
                    if errortype == "stat":
                        barl += (binwidth * self.data[i+j].err[0])**2
                        baru += (binwidth * self.data[i+j].err[1])**2
                    elif errortype == "env":
                        barl += self.data[i+j].ymin * binwidth
                        baru += self.data[i+j].ymax * binwidth
                    else:
                        logging.error("Rebinning for ErrorType not implemented.")
                        sys.exit(1)
                newbinwidth = self.data[i+rebin-1].xmax - self.data[i].xmin
                newcentral = foo/newbinwidth
                if errortype == "stat":
                    newerror = [sqrt(barl)/newbinwidth, sqrt(baru)/newbinwidth]
                elif errortype == "env":
                    newerror = [(foo-barl)/newbinwidth, (baru-foo)/newbinwidth]
                newdata.append(BinData(self.data[i].xmin, self.data[i+rebin-1].xmax, newcentral, newerror))
            self.data = newdata

    def add(self, name):
        if len(self.data) != len(name.data):
            print('+++ Error in Histogram.add() for %s: different numbers of bins' % self.path)
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                self.data[i].val += name.data[i].val
                self.data[i].err[0] = sqrt(self.data[i].err[0]**2 + name.data[i].err[0]**2)
                self.data[i].err[1] = sqrt(self.data[i].err[1]**2 + name.data[i].err[1]**2)
            else:
                print('+++ Error in Histogram.add() for %s: binning of histograms differs' % self.path)

    def divide(self, name):
        #print(name.path, self.path)
        if len(self.data) != len(name.data):
            print('+++ Error in Histogram.divide() for %s: different numbers of bins' % self.path)
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                try:
                    self.data[i].err[0] /= name.data[i].val
                except ZeroDivisionError:
                    self.data[i].err[0]=0.
                try:
                    self.data[i].err[1] /= name.data[i].val
                except ZeroDivisionError:
                    self.data[i].err[1]=0.
                try:
                    self.data[i].val /= name.data[i].val
                except ZeroDivisionError:
                    self.data[i].val=1.
#                self.data[i].err[0] = sqrt(self.data[i].err[0]**2 + name.data[i].err[0]**2)
#                self.data[i].err[1] = sqrt(self.data[i].err[1]**2 + name.data[i].err[1]**2)
            else:
                print('+++ Error in Histogram.divide() for %s: binning of histograms differs' % self.path)

    def dividereverse(self, name):
        if len(self.data) != len(name.data):
            print('+++ Error in Histogram.dividereverse() for %s: different numbers of bins' % self.path)
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                try:
                    self.data[i].err[0] = name.data[i].err[0]/self.data[i].val
                except ZeroDivisionError:
                    self.data[i].err[0]=0.
                try:
                    self.data[i].err[1] = name.data[i].err[1]/self.data[i].val
                except ZeroDivisionError:
                    self.data[i].err[1]=0.
                try:
                    self.data[i].val = name.data[i].val/self.data[i].val
                except ZeroDivisionError:
                    self.data[i].val=1.
            else:
                print('+++ Error in Histogram.dividereverse(): binning of histograms differs')

    def deviation(self, name):
        if len(self.data) != len(name.data):
            print('+++ Error in Histogram.deviation() for %s: different numbers of bins' % self.path)
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                self.data[i].val -= name.data[i].val
                try:
                    self.data[i].val /= 0.5*sqrt((name.data[i].err[0] + name.data[i].err[1])**2 + \
                                                        (self.data[i].err[0] + self.data[i].err[1])**2)
                except ZeroDivisionError:
                    self.data[i].val = 0.0
                try:
                    self.data[i].err[0] /= name.data[i].err[0]
                except ZeroDivisionError:
                    self.data[i].err[0] = 0.0
                try:
                    self.data[i].err[1] /= name.data[i].err[1]
                except ZeroDivisionError:
                    self.data[i].err[1] = 0.0
            else:
                print('+++ Error in Histogram.deviation() for %s: binning of histograms differs' % self.path)

    def difference(self, name):
        if len(self.data) != len(name.data):
            print('+++ Error in Histogram.difference() for %s: different numbers of bins' % self.path)
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                self.data[i].val -= name.data[i].val
                self.data[i].val *= -1
            else:
                print('+++ Error in Histogram.difference() for %s: binning of histograms differs' % self.path)

                
    def getChi2(self, name):
        chi2 = 0.
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                try:
                    chi2 += (self.data[i].val-name.data[i].val)**2/((0.5*self.data[i].err[0]+0.5*self.data[i].err[1])**2 + (0.5*name.data[i].err[0]+0.5*name.data[i].err[1])**2)
                except ZeroDivisionError:
                    pass
            else:
                print('+++ Error in Histogram.getChi2() for %s: binning of histograms differs' % self.path)
        return chi2/len(self.data)

    def getSigmaBinValue(self):
        if self.sigmabinvalue==None:
            self.sigmabinvalue = 0.
            sumofweights = 0.
            for i in range(len(self.data)):
                if self.is2dim:
                    binwidth = abs( (self.data[i].xmax[0] - self.data[i].xmin[0])
                                   *(self.data[i].xmax[1] - self.data[i].xmin[1]))
                else:
                    binwidth = abs(self.data[i].xmax - self.data[i].xmin)
                self.sigmabinvalue += binwidth*(self.data[i].val-self.getMeanBinValue())**2
                sumofweights += binwidth
            self.sigmabinvalue = sqrt(self.sigmabinvalue/sumofweights)
        return self.sigmabinvalue

    def getMeanBinValue(self):
        if self.meanbinvalue==None:
            self.meanbinvalue = 0.
            sumofweights = 0.
            for i in range(len(self.data)):
                if self.is2dim:
                    binwidth = abs( (self.data[i].xmax[0] - self.data[i].xmin[0])
                                   *(self.data[i].xmax[1] - self.data[i].xmin[1]))
                else:
                    binwidth = abs(self.data[i].xmax - self.data[i].xmin)
                self.meanbinvalue += binwidth*self.data[i].val
                sumofweights += binwidth
            self.meanbinvalue /= sumofweights
        return self.meanbinvalue

    def getCorrelation(self, name):
        correlation = 0.
        sumofweights = 0.
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                if self.is2dim:
                    binwidth = abs( (self.data[i].xmax[0] - self.data[i].xmin[0])
                                  * (self.data[i].xmax[1] - self.data[i].xmin[1]) )
                else:
                    binwidth = abs(self.data[i].xmax - self.data[i].xmin)
                correlation += binwidth * ( self.data[i].val - self.getMeanBinValue() ) \
                                        * ( name.data[i].val - name.getMeanBinValue() )
                sumofweights += binwidth
            else:
                print('+++ Error in Histogram.getCorrelation(): binning of histograms differs' % self.path)
        correlation /= sumofweights
        try:
            correlation /= self.getSigmaBinValue()*name.getSigmaBinValue()
        except ZeroDivisionError:
            correlation = 0
        return correlation

    def getRMSdistance(self,name):
        distance = 0.
        sumofweights = 0.
        for i in range(len(self.data)):
            if fuzzyeq(self.data[i].xmin, name.data[i].xmin) and \
               fuzzyeq(self.data[i].xmax, name.data[i].xmax):
                if self.is2dim:
                    binwidth = abs( (self.data[i].xmax[0] - self.data[i].xmin[0])
                                  * (self.data[i].xmax[1] - self.data[i].xmin[1]) )
                else:
                    binwidth = abs(self.data[i].xmax - self.data[i].xmin)
                distance += binwidth * ( (self.data[i].val - self.getMeanBinValue())
                                        -(name.data[i].val - name.getMeanBinValue()))**2
                sumofweights += binwidth
            else:
                print('+++ Error in Histogram.getRMSdistance() for %s: binning of histograms differs' % self.path)
        distance = sqrt(distance/sumofweights)
        return distance

    def draw(self,coors):
        seen_nan = False
        out = ""
        out += self.startclip()
        out += self.startpsset()
        if any(b.isValid for b in self.data):
            out += "% START DATA\n"
            if self.is2dim:
                for b in self.data:
                    out += ('\\psframe')
                    color = int(129*coors.phys2frameZ(b.val))
                    if b.val > coors.zmax():
                        color = 129
                    if b.val < coors.zmin():
                        color = 0
                    if b.val <= coors.zmin():
                        out += ('[linewidth=0pt, linestyle=none, fillstyle=solid, fillcolor=white]')
                    else:
                        out += ('[linewidth=0pt, linestyle=none, fillstyle=solid, fillcolor={gradientcolors!!['+str(color)+']}]')
                    out += ('(' + coors.strphys2frameX(b.low[0]) + ', ' \
                                + coors.strphys2frameY(b.low[1]) + ')(' \
                                + coors.strphys2frameX(b.high[0])  + ', ' \
                                + coors.strphys2frameY(b.high[1])  + ')\n')
            else:
                if self.getErrorBands():
                    self.description['SmoothLine'] = 0
                    for b in self.data:
                        if isnan(b.val) or isnan(b.err[0]) or isnan(b.err[1]):
                            seen_nan = True
                            continue
                        out += ('\\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor=%s,opacity=%s]' % (self.getErrorBandColor(),self.getErrorBandOpacity()))
                        out += ('(' + coors.strphys2frameX(b.xmin) + ', ' \
                                    + coors.strphys2frameY(b.val - b.err[0]) + ')(' \
                                    + coors.strphys2frameX(b.xmax)  + ', ' \
                                    + coors.strphys2frameY(b.val + b.err[1]) + ')\n')
                if self.getErrorBars():
                    for b in self.data:
                        if isnan(b.val) or isnan(b.err[0]) or isnan(b.err[1]):
                            seen_nan = True
                            continue
                        if b.val == 0. and b.err == [0.,0.]:
                            continue
                        out += ('\\psline')
                        out += ('(' + coors.strphys2frameX(b.xmin) + ', ' \
                                    + coors.strphys2frameY(b.val) + ')(' \
                                    + coors.strphys2frameX(b.xmax)  + ', ' \
                                    + coors.strphys2frameY(b.val) + ')\n')
                        out += ('\\psline')
                        bincenter = coors.strphys2frameX(.5*(b.xmin+b.xmax))
                        out += ('(' + bincenter + ', ' \
                                    + coors.strphys2frameY(b.val-b.err[0]) + ')(' \
                                    + bincenter + ', ' \
                                    + coors.strphys2frameY(b.val+b.err[1]) + ')\n')
                if self.getSmoothLine():
                    out += '\\psbezier'
                else:
                    out += '\\psline'
                if self.getFillStyle() != 'none':   # make sure that filled areas go all the way down to the x-axis
                    if coors.phys2frameX(self.data[0].xmin) > 1e-4:
                        out += '(' + coors.strphys2frameX(self.data[0].xmin) + ', -0.1)\n'
                    else:
                        out += '(-0.1, -0.1)\n'
                for i, b in enumerate(self.data):
                    if isnan(b.val):
                        seen_nan = True
                        continue
                    if self.getSmoothLine():
                        out += ('(' + coors.strphys2frameX(0.5*(b.xmin+b.xmax)) + ', ' \
                                    + coors.strphys2frameY(b.val) + ')\n')
                    else:
                        out += ('(' + coors.strphys2frameX(b.xmin) + ', ' \
                                    + coors.strphys2frameY(b.val) + ')(' \
                                    + coors.strphys2frameX(b.xmax)  + ', ' \
                                    + coors.strphys2frameY(b.val) + ')\n')
                        ## Join/separate data points, with vertical/diagonal lines
                        if i+1 < len(self.data): #< If this is not the last point
                            if self.description.get('ConnectBins', '1') != '1':
                                out += ('\\psline')
                            else:
                                ## If bins are joined, but there is a gap in binning, choose whether to fill the gap
                                if (abs(coors.phys2frameX(b.xmax) - coors.phys2frameX(self.data[i+1].xmin)) > 1e-4):
                                    if self.description.get('ConnectGaps', '0') != '1':
                                        out += ('\\psline')
                                        # TODO: Perhaps use a new dashed line to fill the gap?
                if self.getFillStyle() != 'none':  # make sure that filled areas go all the way down to the x-axis
                    if (coors.phys2frameX(self.data[-1].xmax) < 1-1e-4):
                        out += '(' + coors.strphys2frameX(self.data[-1].xmax) + ', -0.1)\n'
                    else:
                        out += '(1.1, -0.1)\n'
            #
            if self.getPolyMarker() != '':
                for b in self.data:
                    if isnan(b.val):
                        seen_nan = True
                        continue
                    if b.val == 0. and b.err == [0.,0.]:
                        continue
                    out += ('\\psdot[dotstyle=%s,dotsize=%s,dotscale=%s](' % (self.getPolyMarker(),self.getDotSize(),self.getDotScale()) \
                                + coors.strphys2frameX(.5*(b.xmin+b.xmax)) + ', ' \
                                + coors.strphys2frameY(b.val) + ')\n')

            out += "% END DATA\n"
        else:
            print("WARNING: No valid bin value/errors/edges to plot!")
            out += "% NO DATA!\n"

        out += self.stoppsset()
        out += self.stopclip()
        if seen_nan:
            print("WARNING: NaN-valued value or error bar!")
        return out

    # def is2dimensional(self):
    #     return self.is2dim

    def getXMin(self):
        if not self.data:
            return 0
        elif self.is2dim:
            return min(b.low[0] for b in self.data)
        else:
            return min(b.xmin for b in self.data)

    def getXMax(self):
        if not self.data:
            return 1
        elif self.is2dim:
            return max(b.high[0] for b in self.data)
        else:
            return max(b.xmax for b in self.data)

    def getYMin(self, xmin, xmax, logy):
        if not self.data:
            return 0
        elif self.is2dim:
            return min(b.low[1] for b in self.data)
        else:
            yvalues = []
            for b in self.data:
                if (b.xmax > xmin or b.xmin >= xmin) and (b.xmin < xmax or b.xmax <= xmax):
                    foo = b.val
                    if self.getErrorBars() or self.getErrorBands():
                        foo -= b.err[0]
                    if not isnan(foo) and (not logy or foo > 0):
                        yvalues.append(foo)
            return min(yvalues) if yvalues else self.data[0].val

    def getYMax(self, xmin, xmax):
        if not self.data:
            return 1
        elif self.is2dim:
            return max(b.high[1] for b in self.data)
        else:
            yvalues = []
            for b in self.data:
                if (b.xmax > xmin or b.xmin >= xmin) and (b.xmin < xmax or b.xmax <= xmax):
                    foo = b.val
                    if self.getErrorBars() or self.getErrorBands():
                        foo += b.err[1]
                    if not isnan(foo): # and (not logy or foo > 0):
                        yvalues.append(foo)
            return max(yvalues) if yvalues else self.data[0].val

    def getZMin(self, xmin, xmax, ymin, ymax):
        if not self.is2dim:
            return 0
        zvalues = []
        for b in self.data:
            if (b.xmax[0] > xmin and b.xmin[0] < xmax) and (b.xmax[1] > ymin and b.xmin[1] < ymax):
                zvalues.append(b.val)
        return min(zvalues)

    def getZMax(self, xmin, xmax, ymin, ymax):
        if not self.is2dim:
            return 0
        zvalues = []
        for b in self.data:
            if (b.xmax[0] > xmin and b.xmin[0] < xmax) and (b.xmax[1] > ymin and b.xmin[1] < ymax):
                zvalues.append(b.val)
        return max(zvalues)



class Value(Histogram):

    def read_input_data(self, f):
        for line in f:
            if is_end_marker(line, 'VALUE'):
                break
            elif is_comment(line):
                continue
            else:
                line = line.rstrip()
                m = pat_property.match(line)
                if m:
                    prop, value = m.group(1,2)
                    self.description[prop] = value
                else:
                    linearray = line.split()
                    if len(linearray) == 3:
                        self.data.append(BinData(0.0, 1.0, linearray[0], [ linearray[1], linearray[2] ])) # dummy x-values
                    else:
                        raise Exception('Value does not have the expected number of columns. ' + line)

    # TODO: specialise draw() here


class Counter(Histogram):

    def read_input_data(self, f):
        for line in f:
            if is_end_marker(line, 'COUNTER'):
                break
            elif is_comment(line):
                continue
            else:
                line = line.rstrip()
                m = pat_property.match(line)
                if m:
                    prop, value = m.group(1,2)
                    self.description[prop] = value
                else:
                    linearray = line.split()
                    if len(linearray) == 2:
                        self.data.append(BinData(0.0, 1.0, linearray[0], [ linearray[1], linearray[1] ])) # dummy x-values
                    else:
                        raise Exception('Counter does not have the expected number of columns. ' + line)

    # TODO: specialise draw() here


class Histo1D(Histogram):

    def read_input_data(self, f):
        for line in f:
            if is_end_marker(line, 'HISTO1D'):
                break
            elif is_comment(line):
                continue
            else:
                line = line.rstrip()
                m = pat_property.match(line)
                if m:
                    prop, value = m.group(1,2)
                    self.description[prop] = value
                else:
                    linearray = line.split()
                    ## Detect symm errs
                    # TODO: Not sure what the 8-param version is for... auto-compatibility with YODA format?
                    if len(linearray) in [4,8]:
                        self.data.append(BinData(linearray[0], linearray[1], linearray[2], linearray[3]))
                    ## Detect asymm errs
                    elif len(linearray) == 5:
                        self.data.append(BinData(linearray[0], linearray[1], linearray[2], [linearray[3],linearray[4]]))
                    else:
                        raise Exception('Histo1D does not have the expected number of columns. ' + line)

    # TODO: specialise draw() here


class Histo2D(Histogram):

    def read_input_data(self, f):
        self.is2dim = True #< Should really be done in a constructor, but this is easier for now...

        for line in f:
            if is_end_marker(line, 'HISTO2D'):
                break
            elif is_comment(line):
                continue
            else:
                line = line.rstrip()
                m = pat_property.match(line)
                if m:
                    prop, value = m.group(1,2)
                    self.description[prop] = value
                else:
                    linearray = line.split()
                    if len(linearray) in [6,7]:
                        # If asymm z error, use the max or average of +- error
                        err = float(linearray[5])
                        if len(linearray) == 7:
                            if self.description.get("ShowMaxZErr", 1):
                                err = max(err, float(linearray[6]))
                            else:
                                err = 0.5 * (err + float(linearray[6]))
                        self.data.append(BinData([linearray[0], linearray[2]], [linearray[1], linearray[3]], float(linearray[4]), err))
                    else:
                        raise Exception('Histo2D does not have the expected number of columns. '+line)

    # TODO: specialise draw() here



#############################



class Frame(object):

    def __init__(self):
        self.framelinewidth = '0.3pt'

    def draw(self,inputdata):
        out = ('\n%\n% Frame\n%\n')
        if inputdata.description.get('FrameColor') is not None:
            color = inputdata.description['FrameColor']
            # We want to draw this frame only once, so set it to False for next time:
            inputdata.description['FrameColor']=None

            # Calculate how high and wide the overall plot is
            height = [0,0]
            width  = inputdata.attr('PlotSizeX')
            if inputdata.attr_bool('RatioPlot', False):
                height[1] = -10*inputdata.description['RatioPlotSizeY']
            if not inputdata.attr_bool('MainPlot', True):
                height[0] = inputdata.description['PlotSizeY']
            else:
                height[0] = -height[1]
                height[1] = 0

            # Get the margin widths
            left = inputdata.description['LeftMargin']+0.1
            right = inputdata.description['RightMargin']+0.1
            top = inputdata.description['TopMargin']+0.1
            bottom = inputdata.description['BottomMargin']+0.1

            #
            out += ('\\rput(0,1){\\psline[linewidth=%scm,linecolor=%s](%scm,%scm)(%scm,%scm)}\n' %(top, color, -left, top/2, width+right, top/2))
            out += ('\\rput(0,%scm){\\psline[linewidth=%scm,linecolor=%s](%scm,%scm)(%scm,%scm)}\n' %(height[1], bottom, color, -left, -bottom/2, width+right, -bottom/2))
            out += ('\\rput(0,0){\\psline[linewidth=%scm,linecolor=%s](%scm,%scm)(%scm,%scm)}\n' %(left, color, -left/2, height[1]-0.05, -left/2, height[0]+0.05))
            out += ('\\rput(1,0){\\psline[linewidth=%scm,linecolor=%s](%scm,%scm)(%scm,%scm)}\n' %(right, color, right/2, height[1]-0.05, right/2, height[0]+0.05))


        out += ('\\psframe[linewidth='+self.framelinewidth+',dimen=middle](0,0)(1,1)\n')
        return out



class Ticks(object):

    def __init__(self, description, coors):
        self.majorticklinewidth = '0.3pt'
        self.minorticklinewidth = '0.3pt'
        self.majorticklength    = '9pt'
        self.minorticklength    = '4pt'
        self.description = description
        self.coors = coors

    def draw_ticks(self, vmin, vmax, plotlog=False, custommajorticks=None, customminorticks=None, custommajortickmarks=-1, customminortickmarks=-1, drawlabels=True, twosided=False):
        if vmax <= vmin:
            raise Exception("Cannot place tick marks. Inconsistent min=%s and max=%s" % (vmin,vmax))
        out = ""
        if plotlog:
            if vmin <= 0 or vmax <= 0:
                raise Exception("Cannot place log axis min or max tick <= 0")
            if custommajorticks is None:
                x = int(log10(vmin))
                n_labels = 0
                while x < log10(vmax) + 1:
                    if 10**x >= vmin:
                        ticklabel = 10**x
                        if ticklabel > vmin and ticklabel < vmax:
                            out += self.draw_majortick(ticklabel,twosided)
                            if drawlabels:
                                out += self.draw_majorticklabel(ticklabel)
                                n_labels += 1
                        if ticklabel == vmin or ticklabel == vmax:
                            if drawlabels:
                                out += self.draw_majorticklabel(ticklabel)
                                n_labels+=1
                        for i in range(2,10):
                            ticklabel = i*10**(x-1)
                            if ticklabel > vmin and ticklabel < vmax:
                                out += self.draw_minortick(ticklabel,twosided)
                                if drawlabels and n_labels == 0:
                                    if (i+1)*10**(x-1) < vmax: # some special care for the last minor tick
                                        out += self.draw_minorticklabel(ticklabel)
                                    else:
                                        out += self.draw_minorticklabel(ticklabel, last=True)
                    x += 1
            else:
                print("Warning: custom major ticks not currently supported on log axes -- please contact the developers to request!")
        elif custommajorticks is not None or customminorticks is not None:
            if custommajorticks:
                for i in range(len(custommajorticks)):
                    value = custommajorticks[i]['Value']
                    label = custommajorticks[i]['Label']
                    if value >= vmin and value <= vmax:
                        out += self.draw_majortick(value,twosided)
                    if drawlabels:
                        out += self.draw_majorticklabel(value, label=label)
            if customminorticks:
                for i in range(len(customminorticks)):
                    value = customminorticks[i]['Value']
                    if value >= vmin and value <= vmax:
                        out += self.draw_minortick(value,twosided)
        else:
            vrange = vmax - vmin
            if isnan(vrange):
                vrange, vmin, vmax = 1, 1, 2
            digits = int(log10(vrange))+1
            if vrange <= 1:
                digits -= 1
            foo = int(vrange/(10**(digits-1)))
            if foo/9. > 0.5:
                tickmarks = 10
            elif foo/9. > 0.2:
                tickmarks = 5
            elif foo/9. > 0.1:
                tickmarks = 2

            if custommajortickmarks > -1:
                if custommajortickmarks not in [1, 2, 5, 10, 20]:
                    print('+++ Error in Ticks.draw_ticks(): MajorTickMarks must be in [1, 2, 5, 10, 20]')
                else:
                    tickmarks = custommajortickmarks

            if tickmarks == 2 or tickmarks == 20:
                minortickmarks = 3
            else:
                minortickmarks = 4
            if customminortickmarks > -1:
                minortickmarks = customminortickmarks
            #
            x = 0
            while x > vmin*10**digits:
                x -= tickmarks*100**(digits-1)
            while x <= vmax*10**digits:
                if x >= vmin*10**digits - tickmarks*100**(digits-1):
                    ticklabel = 1.*x/10**digits
                    if int(ticklabel) == ticklabel:
                        ticklabel = int(ticklabel)
                    if float(ticklabel-vmin)/vrange >= -1e-5:
                        if abs(ticklabel-vmin)/vrange > 1e-5 and abs(ticklabel-vmax)/vrange > 1e-5:
                            out += self.draw_majortick(ticklabel,twosided)
                        if drawlabels:
                            out += self.draw_majorticklabel(ticklabel)

                    xminor = x
                    for i in range(minortickmarks):
                        xminor += 1.*tickmarks*100**(digits-1)/(minortickmarks+1)
                        ticklabel = 1.*xminor/10**digits
                        if ticklabel > vmin and ticklabel < vmax:
                            if abs(ticklabel-vmin)/vrange > 1e-5 and abs(ticklabel-vmax)/vrange > 1e-5:
                                out += self.draw_minortick(ticklabel,twosided)
                x += tickmarks*100**(digits-1)
        return out

    def draw(self):
        pass

    def draw_minortick(self, ticklabel, twosided):
        pass

    def draw_majortick(self, ticklabel, twosided):
        pass

    def draw_majorticklabel(self, ticklabel):
        pass

    def draw_minorticklabel(self, value, label='', last=False):
        return ''

    def get_ticklabel(self, value, plotlog=False, minor=False, lastminor=False):
        label=''
        prefix = ''
        if plotlog:
            bar = int(log10(value))
            if bar < 0:
                sign='-'
            else:
                sign='\\,'
            if minor: # The power of ten is only to be added to the last minor tick label
                if lastminor:
                    label = str(int(value/(10**bar))) + "\\cdot" + '10$^{'+sign+'\\text{'+str(abs(bar))+'}}$'
                else:
                    label = str(int(value/(10**bar))) # The naked prefactor
            else:
                if bar==0:
                    label = '1'
                else:
                    label = '10$^{'+sign+'\\text{%s}}$' % str(abs(bar))
        else:
            if fabs(value) < 1e-10:
                value = 0
            label = '%.3g' % value
            if "e" in label:
                a, b = label.split("e")
                astr = "%2.1f" % float(a)
                bstr = str(int(b))
                label = "\\smaller{%s $\\!\\cdot 10^{%s} $}" % (astr, bstr)
        return label



class XTicks(Ticks):

    def draw(self, custommajorticks=None, customminorticks=None, custommajortickmarks=-1, customminortickmarks=-1,drawlabels=True):
        twosided = bool(int(self.description.get('XTwosidedTicks', '0')))
        out = ""
        out += ('\n%\n% X-Ticks\n%\n')
        out += ('\\def\\majortickmarkx{\\psline[linewidth='+self.majorticklinewidth+'](0,0)(0,'+self.majorticklength+')}%\n')
        out += ('\\def\\minortickmarkx{\\psline[linewidth='+self.minorticklinewidth+'](0,0)(0,'+self.minorticklength+')}%\n')
        uselog = self.description['LogX'] and (self.coors.xmin() > 0 and self.coors.xmax() > 0)
        out += self.draw_ticks(self.coors.xmin(), self.coors.xmax(),\
                                   plotlog=uselog,\
                                   custommajorticks=custommajorticks,\
                                   customminorticks=customminorticks,\
                                   custommajortickmarks=custommajortickmarks,\
                                   customminortickmarks=customminortickmarks,\
                                   drawlabels=drawlabels,\
                                   twosided=twosided)
        return out

    def draw_minortick(self, ticklabel, twosided):
        out = ''
        out += '\\rput('+self.coors.strphys2frameX(ticklabel)+', 0){\\minortickmarkx}\n'
        if twosided:
            out += '\\rput{180}('+self.coors.strphys2frameX(ticklabel)+', 1){\\minortickmarkx}\n'
        return out

    def draw_minorticklabel(self, value, label='', last=False):
        if not label:
            label=self.get_ticklabel(value, int(self.description['LogX']), minor=True, lastminor=last)
        if last: # Some more indentation for the last minor label
            return ('\\rput('+self.coors.strphys2frameX(value)+', 0){\\rput[B](1.9\\labelsep,-2.3\\labelsep){\\strut{}'+label+'}}\n')
        else:
            return ('\\rput('+self.coors.strphys2frameX(value)+', 0){\\rput[B](0,-2.3\\labelsep){\\strut{}'+label+'}}\n')

    def draw_majortick(self, ticklabel, twosided):
        out = ''
        out += '\\rput('+self.coors.strphys2frameX(ticklabel)+', 0){\\majortickmarkx}\n'
        if twosided:
            out += '\\rput{180}('+self.coors.strphys2frameX(ticklabel)+', 1){\\majortickmarkx}\n'
        return out

    def draw_majorticklabel(self, value, label=''):
        if not label:
            label = self.get_ticklabel(value, int(self.description['LogX']) and self.coors.xmin() > 0 and self.coors.xmax() > 0)
        labelparts = label.split("\\n")
        labelcode = label if len(labelparts) == 1 else ("\\shortstack{" + "\\\\ ".join(labelparts) +  "}")
        rtn = "\\rput(" + self.coors.strphys2frameX(value) + ", 0){\\rput[t](0,-\\labelsep){" + labelcode + "}}\n"
        return rtn



class YTicks(Ticks):

    def draw(self, custommajorticks=None, customminorticks=None, custommajortickmarks=-1, customminortickmarks=-1, drawlabels=True):
        twosided = bool(int(self.description.get('YTwosidedTicks', '0')))
        out = ""
        out += ('\n%\n% Y-Ticks\n%\n')
        out += ('\\def\\majortickmarky{\\psline[linewidth=%s](0,0)(%s,0)}%%\n' % (self.majorticklinewidth, self.majorticklength))
        out += ('\\def\\minortickmarky{\\psline[linewidth=%s](0,0)(%s,0)}%%\n' % (self.minorticklinewidth, self.minorticklength))
        uselog = self.description['LogY'] and self.coors.ymin() > 0 and self.coors.ymax() > 0
        out += self.draw_ticks(self.coors.ymin(), self.coors.ymax(),
                               plotlog=uselog,
                               custommajorticks=custommajorticks,
                               customminorticks=customminorticks,
                               custommajortickmarks=custommajortickmarks,
                               customminortickmarks=customminortickmarks,
                               twosided=twosided,
                               drawlabels=drawlabels)
        return out

    def draw_minortick(self, ticklabel, twosided):
        out = ''
        out += '\\rput(0, '+self.coors.strphys2frameY(ticklabel)+'){\\minortickmarky}\n'
        if twosided:
            out += '\\rput{180}(1, '+self.coors.strphys2frameY(ticklabel)+'){\\minortickmarky}\n'
        return out

    def draw_majortick(self, ticklabel, twosided):
        out = ''
        out += '\\rput(0, '+self.coors.strphys2frameY(ticklabel)+'){\\majortickmarky}\n'
        if twosided:
            out += '\\rput{180}(1, '+self.coors.strphys2frameY(ticklabel)+'){\\majortickmarky}\n'
        return out

    def draw_majorticklabel(self, value, label=''):
        if not label:
            label = self.get_ticklabel(value, int(self.description['LogY']) and self.coors.ymin() > 0 and self.coors.ymax() > 0)
        # if self.description.get('RatioPlotMode', 'mcdata') == 'deviation' and self.description.get('RatioPlotStage'):
        #     rtn = '\\uput[180]{0}(0, '+self.coors.strphys2frameY(value)+'){\\strut{}'+label+'\\,$\\sigma$}\n'
        # else:
        labelparts = label.split("\\n")
        labelcode = label if len(labelparts) == 1 else ("\\shortstack{" + "\\\\ ".join(labelparts) +  "}")
        rtn = "\\rput(0, " + self.coors.strphys2frameY(value) + "){\\rput[r](-\\labelsep,0){" + labelcode + "}}\n"
        return rtn



class ZTicks(Ticks):

    def __init__(self, description, coors):
        self.majorticklinewidth = '0.3pt'
        self.minorticklinewidth = '0.3pt'
        self.majorticklength    = '6pt'
        self.minorticklength    = '2.6pt'
        self.description = description
        self.coors = coors

    def draw(self, custommajorticks=None, customminorticks=None, custommajortickmarks=-1, customminortickmarks=-1, drawlabels=True):
        out = ""
        out += ('\n%\n% Z-Ticks\n%\n')
        out += ('\\def\\majortickmarkz{\\psline[linewidth='+self.majorticklinewidth+'](0,0)('+self.majorticklength+',0)}%\n')
        out += ('\\def\\minortickmarkz{\\psline[linewidth='+self.minorticklinewidth+'](0,0)('+self.minorticklength+',0)}%\n')
        out += self.draw_ticks(self.coors.zmin(), self.coors.zmax(),\
                                   plotlog=self.description['LogZ'],\
                                   custommajorticks=custommajorticks,\
                                   customminorticks=customminorticks,\
                                   custommajortickmarks=custommajortickmarks,\
                                   customminortickmarks=customminortickmarks,\
                                   twosided=False,\
                                   drawlabels=drawlabels)
        return out

    def draw_minortick(self, ticklabel, twosided):
        return '\\rput{180}(1, '+self.coors.strphys2frameZ(ticklabel)+'){\\minortickmarkz}\n'

    def draw_majortick(self, ticklabel, twosided):
        return '\\rput{180}(1, '+self.coors.strphys2frameZ(ticklabel)+'){\\majortickmarkz}\n'

    def draw_majorticklabel(self, value, label=''):
        if label=='':
            label = self.get_ticklabel(value, int(self.description['LogZ']))
        if self.description.get('RatioPlotMode', "mcdata") in ['deviation','difference'] and self.description.get('RatioPlotStage'):
            return ('\\uput[0]{0}(1, '+self.coors.strphys2frameZ(value)+'){\\strut{}'+label+'\\,$\\sigma$}\n')
        else:
            return ('\\uput[0]{0}(1, '+self.coors.strphys2frameZ(value)+'){\\strut{}'+label+'}\n')



class Coordinates(object):

    def __init__(self, inputdata):
        self.description = inputdata.description

    def phys2frameX(self, x):
        if self.description['LogX']:
            if x>0:
                result = 1.*(log10(x)-log10(self.xmin()))/(log10(self.xmax())-log10(self.xmin()))
            else:
                return -10
        else:
            result = 1.*(x-self.xmin())/(self.xmax()-self.xmin())
        if (fabs(result) < 1e-4):
            return 0
        else:
            return min(max(result,-10),10)

    def phys2frameY(self, y):
        if self.description['LogY']:
            if y > 0 and self.ymin() > 0 and self.ymax() > 0:
                result = 1.*(log10(y)-log10(self.ymin()))/(log10(self.ymax())-log10(self.ymin()))
            else:
                return -10
        else:
            result = 1.*(y-self.ymin())/(self.ymax()-self.ymin())
        if (fabs(result) < 1e-4):
            return 0
        else:
            return min(max(result,-10),10)

    def phys2frameZ(self, z):
        if self.description['LogZ']:
            if z>0:
                result = 1.*(log10(z)-log10(self.zmin()))/(log10(self.zmax())-log10(self.zmin()))
            else:
                return -10
        else:
            result = 1.*(z-self.zmin())/(self.zmax()-self.zmin())
        if (fabs(result) < 1e-4):
            return 0
        else:
            return min(max(result,-10),10)

    # TODO: Add frame2phys functions (to allow linear function sampling in the frame space rather than the physical space)

    def strphys2frameX(self, x):
        return str(self.phys2frameX(x))

    def strphys2frameY(self, y):
        return str(self.phys2frameY(y))

    def strphys2frameZ(self, z):
        return str(self.phys2frameZ(z))

    def xmin(self):
        return self.description['Borders'][0]

    def xmax(self):
        return self.description['Borders'][1]

    def ymin(self):
        return self.description['Borders'][2]

    def ymax(self):
        return self.description['Borders'][3]

    def zmin(self):
        return self.description['Borders'][4]

    def zmax(self):
        return self.description['Borders'][5]


####################


def try_cmd(args):
    "Run the given command + args and return True/False if it succeeds or not"
    import subprocess
    try:
        subprocess.check_output(args, stderr=subprocess.STDOUT)
        return True
    except:
        return False

def have_cmd(cmd):
    return try_cmd(["which", cmd])


import shutil, subprocess
def process_datfile(datfile):
    global opts
    if not os.access(datfile, os.R_OK):
        raise Exception("Could not read data file '%s'" % datfile)

    datpath = os.path.abspath(datfile)
    datfile = os.path.basename(datpath)
    datdir = os.path.dirname(datpath)
    outdir = opts.OUTPUT_DIR if opts.OUTPUT_DIR else datdir
    filename = datfile.replace('.dat','')

    ## Create a temporary directory
    # cwd = os.getcwd()
    tempdir = tempfile.mkdtemp('.make-plots')
    tempdatpath = os.path.join(tempdir, datfile)
    shutil.copy(datpath, tempdir)
    if opts.NO_CLEANUP:
        logging.info('Keeping temp-files in %s' % tempdir)

    ## Make TeX file
    inputdata = InputData(datpath)
    texpath = os.path.join(tempdir, '%s.tex' % filename)
    texfile = open(texpath, 'w')
    p = Plot(inputdata)
    texfile.write(p.write_header(inputdata))
    if inputdata.attr_bool("MainPlot", True):
        mp = MainPlot(inputdata)
        texfile.write(mp.draw(inputdata))
    if not inputdata.attr_bool("is2dim", False) and inputdata.attr_bool("RatioPlot", True) and inputdata.attr("RatioPlotReference"): # is not None:
        rpmode = inputdata.description.get('RatioPlotMode','mcdata').split()[::-1]
        rpylabel = inputdata.description.get('RatioPlotYLabel','Ratio').split(',')[::-1]
        rpymin = inputdata.description.get('RatioPlotYMin','None').split()[::-1]
        rpymax = inputdata.description.get('RatioPlotYMax','None').split()[::-1]
        rpebcolor  = inputdata.description.get('RatioPlotErrorBandColor', 'None').split()[::-1]
        rpsstyle = inputdata.description.get('RatioPlotSameStyle', 'None').split()[::-1]
        rpref = inputdata.description.get('RatioPlotReference').split()[::-1]
        rprefs = {i: inputdata.histos[i].description.get('RatioPlotReference',
                                                         'None').split()[::-1] 
                  for i in inputdata.description['DrawOnly']}
        for i in rprefs:
            if rprefs[i][0] == 'None':
                rprefs[i] = rpref
            else:
                rprefs[i] = [rdata if rdata in inputdata.description['DrawOnly'] 
                             else inputdata.description['DrawOnly'][int(rdata)] for rdata in rprefs[i] ]
        rpebcolors = {i: inputdata.histos[i].description.get('RatioPlotErrorBandColor',
                                                             'yellow').split()[::-1] 
                      for i in inputdata.description['DrawOnly']}
        rpticklabels = inputdata.description.get('RatioPlotTickLabels', '1')
        
        rpnumber = inputdata.description['RatioPlotNumber']

        hs = copy.deepcopy(inputdata.histos)

        for i in range(rpnumber):
            inputdata.description['RatioPlotMode'] = rpmode[i if len(rpmode) > 1 and len(rpmode) > i else 0]
            inputdata.description['RatioPlotYLabel'] = rpylabel[i if len(rpylabel) > 1 and len(rpylabel) > i else 0]
            if rpymin[0] != 'None':
                inputdata.description['RatioPlotYMin'] = rpymin[i if len(rpymin) > 1 and len(rpymin) > i else 0]                
            if rpymax[0] != 'None':
                inputdata.description['RatioPlotYMax'] = rpymax[i if len(rpymax) > 1 and len(rpymax) > i else 0]
            if rpebcolor[0] != 'None':
                inputdata.description['RatioPlotErrorBandColor'] = rpebcolor[i if len(rpebcolor) > 1 and len(rpebcolor) > i else 0]
            if rpsstyle[0] != 'None':
                inputdata.description['RatioPlotSameStyle'] = rpsstyle[i if len(rpsstyle) > 1 and len(rpsstyle) > i else 0]
            inputdata.description['RatioPlotReference'] = rpref[i if len(rpref) > 1 and len(rpref) > i else 0]
            for j in inputdata.description['DrawOnly']:
                inputdata.histos[j].description['RatioPlotReference'] = rprefs[j][i if len(rprefs[j]) > 1 and len(rprefs[j]) > i else 0]
                inputdata.histos[j].description['RatioPlotErrorBandColor'] = rpebcolors[j][i if len(rpebcolors[j]) > 1 and len(rpebcolors[j]) > i else 0]
            inputdata.description['RatioPlotTickLabels'] = rpticklabels if i == 0 else 0
            rp = RatioPlot(inputdata)
            texfile.write(rp.draw(inputdata))
            inputdata.histos = copy.deepcopy(hs)
    texfile.write(p.write_footer())
    texfile.close()

    if opts.OUTPUT_FORMAT != ["TEX"]:

        ## Check for the required programs
        latexavailable = have_cmd("latex")
        dvipsavailable = have_cmd("dvips")
        convertavailable = have_cmd("convert")
        ps2pnmavailable = have_cmd("ps2pnm")
        pnm2pngavailable = have_cmd("pnm2png")

        # TODO: It'd be nice to be able to control the size of the PNG between thumb and full-size...
        #   currently defaults (and is used below) to a size suitable for thumbnails
        def mkpngcmd(infile, outfile, outsize=450, density=300):
            if convertavailable:
                pngcmd = ["convert",
                          "-flatten",
                          "-density", str(density),
                          infile,
                          "-quality", "100",
                          "-resize", "{size:d}x{size:d}>".format(size=outsize),
                          #"-sharpen", "0x1.0",
                          outfile]
                #logging.debug(" ".join(pngcmd))
                #pngproc = subprocess.Popen(pngcmd, stdout=subprocess.PIPE, cwd=tempdir)
                #pngproc.wait()
                return pngcmd
            else:
                raise Exception("Required PNG maker program (convert) not found")
            # elif ps2pnmavailable and pnm2pngavailable:
            #     pstopnm = "pstopnm -stdout -xsize=461 -ysize=422 -xborder=0.01 -yborder=0.01 -portrait " + infile
            #     p1 = subprocess.Popen(pstopnm.split(), stdout=subprocess.PIPE, stderr=open("/dev/null", "w"), cwd=tempdir)
            #     p2 = subprocess.Popen(["pnmtopng"], stdin=p1.stdout, stdout=open("%s/%s.png" % (tempdir, outfile), "w"), stderr=open("/dev/null", "w"), cwd=tempdir)
            #     p2.wait()
            # else:
            #     raise Exception("Required PNG maker programs (convert, or ps2pnm and pnm2png) not found")

        ## Run LaTeX (in no-stop mode)
        logging.debug(os.listdir(tempdir))
        texcmd = ["latex", "\scrollmode\input", texpath]
        logging.debug("TeX command: " + " ".join(texcmd))
        texproc = subprocess.Popen(texcmd, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, cwd=tempdir)
        logging.debug(texproc.communicate()[0])
        logging.debug(os.listdir(tempdir))

        ## Run dvips
        dvcmd = ["dvips", filename]
        if not logging.getLogger().isEnabledFor(logging.DEBUG):
            dvcmd.append("-q")
        ## Handle Minion Font
        if opts.OUTPUT_FONT == "MINION":
            dvcmd.append('-Pminion')

        ## Choose format
        # TODO: Rationalise... this is a mess! Maybe we can use tex2pix?
        if "PS" in opts.OUTPUT_FORMAT:
            dvcmd += ["-o", "%s.ps" % filename]
            logging.debug(" ".join(dvcmd))
            dvproc = subprocess.Popen(dvcmd, stdout=subprocess.PIPE, cwd=tempdir)
            dvproc.wait()
        if "PDF" in opts.OUTPUT_FORMAT:
            dvcmd.append("-f")
            logging.debug(" ".join(dvcmd))
            dvproc = subprocess.Popen(dvcmd, stdout=subprocess.PIPE, cwd=tempdir)
            cnvproc = subprocess.Popen(["ps2pdf", "-"], stdin=dvproc.stdout, stdout=subprocess.PIPE, cwd=tempdir)
            f = open(os.path.join(tempdir, "%s.pdf" % filename), "wb")
            f.write(cnvproc.communicate()[0])
            f.close()
        if "EPS" in opts.OUTPUT_FORMAT:
            dvcmd.append("-f")
            logging.debug(" ".join(dvcmd))
            dvproc = subprocess.Popen(dvcmd, stdout=subprocess.PIPE, cwd=tempdir)
            cnvproc = subprocess.Popen(["ps2eps"], stdin=dvproc.stdout, stderr=subprocess.PIPE, stdout=subprocess.PIPE, cwd=tempdir)
            f = open(os.path.join(tempdir, "%s.eps" % filename), "wb")
            f.write(cnvproc.communicate()[0])
            f.close()
        if "PNG" in opts.OUTPUT_FORMAT:
            dvcmd.append("-f")
            logging.debug(" ".join(dvcmd))
            dvproc = subprocess.Popen(dvcmd, stdout=subprocess.PIPE, cwd=tempdir)
            #pngcmd = ["convert", "-flatten", "-density", "110", "-", "-quality", "100", "-sharpen", "0x1.0", "%s.png" % filename]
            pngcmd = mkpngcmd("-", "%s.png" % filename)
            logging.debug(" ".join(pngcmd))
            pngproc = subprocess.Popen(pngcmd, stdin=dvproc.stdout, stdout=subprocess.PIPE, cwd=tempdir)
            pngproc.wait()
        logging.debug(os.listdir(tempdir))

    ## Copy results back to main dir
    for fmt in opts.OUTPUT_FORMAT:
        outname = "%s.%s" % (filename, fmt.lower())
        outpath = os.path.join(tempdir, outname)
        if os.path.exists(outpath):
            shutil.copy(outpath, outdir)
        else:
            logging.error("No output file '%s' from processing %s" % (outname, datfile))

    ## Clean up
    if not opts.NO_CLEANUP:
        shutil.rmtree(tempdir, ignore_errors=True)


####################


if __name__ == '__main__':

    ## Try to rename the process on Linux
    try:
        import ctypes
        libc = ctypes.cdll.LoadLibrary('libc.so.6')
        libc.prctl(15, 'make-plots', 0, 0, 0)
    except Exception:
        pass

    ## Try to use Psyco optimiser
    try:
        import psyco
        psyco.full()
    except ImportError:
        pass

    ## Find number of (virtual) processing units
    import multiprocessing
    try:
        numcores = multiprocessing.cpu_count()
    except:
        numcores = 1

    ## Parse command line options
    from optparse import OptionParser, OptionGroup
    parser = OptionParser(usage=__doc__)
    parser.add_option("-j", "-n", "--num-threads", dest="NUM_THREADS", type="int",
                      default=numcores, help="max number of threads to be used [%s]" % numcores)
    parser.add_option("-o", "--outdir", dest="OUTPUT_DIR", default=None,
                      help="choose the output directory (default = .dat dir)")
    parser.add_option("--font", dest="OUTPUT_FONT", choices="palatino,cm,times,helvetica,minion".split(","),
                      default="palatino", help="choose the font to be used in the plots")
    parser.add_option("--palatino", dest="OUTPUT_FONT", action="store_const", const="palatino", default="palatino",
                      help="use Palatino as font (default). DEPRECATED: Use --font")
    parser.add_option("--cm", dest="OUTPUT_FONT", action="store_const", const="cm", default="palatino",
                      help="use Computer Modern as font. DEPRECATED: Use --font")
    parser.add_option("--times", dest="OUTPUT_FONT", action="store_const", const="times", default="palatino",
                      help="use Times as font. DEPRECATED: Use --font")
    parser.add_option("--minion", dest="OUTPUT_FONT", action="store_const", const="minion", default="palatino",
                      help="use Adobe Minion Pro as font. Note: You need to set TEXMFHOME first. DEPRECATED: Use --font")
    parser.add_option("--helvetica", dest="OUTPUT_FONT", action="store_const", const="helvetica", default="palatino",
                      help="use Helvetica as font. DEPRECATED: Use --font")
    parser.add_option("-f", "--format", dest="OUTPUT_FORMAT", default="PDF",
                      help="choose plot format, perhaps multiple comma-separated formats e.g. 'pdf' or 'tex,pdf,png' (default = PDF).")
    parser.add_option("--ps", dest="OUTPUT_FORMAT", action="store_const", const="PS", default="PDF",
                      help="create PostScript output (default). DEPRECATED")
    parser.add_option("--pdf", dest="OUTPUT_FORMAT", action="store_const", const="PDF", default="PDF",
                      help="create PDF output. DEPRECATED")
    parser.add_option("--eps", dest="OUTPUT_FORMAT", action="store_const", const="EPS", default="PDF",
                      help="create Encapsulated PostScript output. DEPRECATED")
    parser.add_option("--png", dest="OUTPUT_FORMAT", action="store_const", const="PNG", default="PDF",
                     help="create PNG output. DEPRECATED")
    parser.add_option("--pspng", dest="OUTPUT_FORMAT", action="store_const", const="PS,PNG", default="PDF",
                     help="create PS and PNG output. DEPRECATED")
    parser.add_option("--pdfpng", dest="OUTPUT_FORMAT", action="store_const", const="PDF,PNG", default="PDF",
                     help="create PDF and PNG output. DEPRECATED")
    parser.add_option("--epspng", dest="OUTPUT_FORMAT", action="store_const", const="EPS,PNG", default="PDF",
                     help="create EPS and PNG output. DEPRECATED")
    parser.add_option("--tex", dest="OUTPUT_FORMAT", action="store_const", const="TEX", default="PDF",
                      help="create TeX/LaTeX output.")
    parser.add_option("--no-cleanup", dest="NO_CLEANUP", action="store_true", default=False,
                      help="keep temporary directory and print its filename.")
    parser.add_option("--no-subproc", dest="NO_SUBPROC", action="store_true", default=False,
                      help="don't use subprocesses to render the plots in parallel -- useful for debugging.")
    parser.add_option("--full-range", dest="FULL_RANGE", action="store_true", default=False,
                      help="plot full y range in log-y plots.")
    parser.add_option("-c", "--config", dest="CONFIGFILES", action="append", default=None,
                      help="plot config file to be used. Overrides internal config blocks.")
    verbgroup = OptionGroup(parser, "Verbosity control")
    verbgroup.add_option("-v", "--verbose", action="store_const", const=logging.DEBUG, dest="LOGLEVEL",
                         default=logging.INFO, help="print debug (very verbose) messages")
    verbgroup.add_option("-q", "--quiet", action="store_const", const=logging.WARNING, dest="LOGLEVEL",
                         default=logging.INFO, help="be very quiet")
    parser.add_option_group(verbgroup)
    opts, args = parser.parse_args()

    ## Tweak the opts output
    logging.basicConfig(level=opts.LOGLEVEL, format="%(message)s")
    opts.OUTPUT_FONT = opts.OUTPUT_FONT.upper()
    opts.OUTPUT_FORMAT = opts.OUTPUT_FORMAT.upper().split(",")
    if opts.NUM_THREADS == 1:
        opts.NO_SUBPROC = True

    ## Check for no args
    if len(args) == 0:
        logging.error(parser.get_usage())
        sys.exit(2)

    ## Check that the files exist
    for f in args:
        if not os.access(f, os.R_OK):
            print("Error: cannot read from %s" % f)
            sys.exit(1)

    ## Test for external programs (kpsewhich, latex, dvips, ps2pdf/ps2eps, and convert)
    opts.LATEXPKGS = []
    if opts.OUTPUT_FORMAT != ["TEX"]:
        try:
            ## latex
            if not have_cmd("latex"):
                logging.error("ERROR: required program 'latex' could not be found. Exiting...")
                sys.exit(1)
            ## dvips
            if not have_cmd("dvips"):
                logging.error("ERROR: required program 'dvips' could not be found. Exiting...")
                sys.exit(1)

            ## ps2pdf / ps2eps
            if "PDF" in opts.OUTPUT_FORMAT:
                if not have_cmd("ps2pdf"):
                    logging.error("ERROR: required program 'ps2pdf' (for PDF output) could not be found. Exiting...")
                    sys.exit(1)
            elif "EPS" in opts.OUTPUT_FORMAT:
                if not have_cmd("ps2eps"):
                    logging.error("ERROR: required program 'ps2eps' (for EPS output) could not be found. Exiting...")
                    sys.exit(1)
            ## PNG output converter
            if "PNG" in opts.OUTPUT_FORMAT:
                if not have_cmd("convert"):
                    logging.error("ERROR: required program 'convert' (for PNG output) could not be found. Exiting...")
                    sys.exit(1)

            ## kpsewhich: required for LaTeX package testing
            if not have_cmd("kpsewhich"):
                logging.warning("WARNING: required program 'kpsewhich' (for LaTeX package checks) could not be found")
            else:
                ## Check minion font
                if opts.OUTPUT_FONT == "MINION":
                    p = subprocess.Popen(["kpsewhich", "minion.sty"], stdout=subprocess.PIPE)
                    p.wait()
                    if p.returncode != 0:
                        logging.warning('Warning: Using "--minion" requires minion.sty to be installed. Ignoring it.')
                        opts.OUTPUT_FONT = "PALATINO"

                ## Check for HEP LaTeX packages
                # TODO: remove HEP-specifics/non-standards?
                for pkg in ["hepnames", "hepunits", "underscore"]:
                    p = subprocess.Popen(["kpsewhich", "%s.sty" % pkg], stdout=subprocess.PIPE)
                    p.wait()
                    if p.returncode == 0:
                        opts.LATEXPKGS.append(pkg)

                ## Check for Palatino old style figures and small caps
                if opts.OUTPUT_FONT == "PALATINO":
                    p = subprocess.Popen(["kpsewhich", "ot1pplx.fd"], stdout=subprocess.PIPE)
                    p.wait()
                    if p.returncode == 0:
                        opts.OUTPUT_FONT = "PALATINO_OSF"
        except Exception as e:
            logging.warning("Problem while testing for external packages. I'm going to try and continue without testing, but don't hold your breath...")

    def init_worker():
        import signal
        signal.signal(signal.SIGINT, signal.SIG_IGN)

    ## Run rendering jobs
    datfiles = args
    plotword = "plots" if len(datfiles) > 1 else "plot"
    logging.info("Making %d %s" % (len(datfiles), plotword))
    if opts.NO_SUBPROC:
        init_worker()
        for i, df in enumerate(datfiles):
            logging.info("Plotting %s (%d/%d remaining)" % (df, len(datfiles)-i, len(datfiles)))
            process_datfile(df)
    else:
        pool = multiprocessing.Pool(opts.NUM_THREADS, init_worker)
        try:
            for i, _ in enumerate(pool.imap(process_datfile, datfiles)):
                logging.info("Plotting %s (%d/%d remaining)" % (datfiles[i], len(datfiles)-i, len(datfiles)))
            pool.close()
        except KeyboardInterrupt:
            print("Caught KeyboardInterrupt, terminating workers")
            pool.terminate()
        except ValueError as e:
            print(e)
            print("Perhaps your .dat file is corrupt?")
            pool.terminate()
        pool.join()


==> Plots/fixed_order/Resum/create_plots.sh <==
#!/bin/sh

#python3 make_plot_section.py
make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

#pdfunite *.pdf Resum.pdf
#mv Resum.pdf ../


==> Plots/fixed_order/Resum/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
special_line = "all particles $|y| < 2.6$"
first_line = "$p_T^{\\text{lead}} > 200 \\,$ GeV"
second_line = "$\sqrt{s} = 13 \\,$ TeV"

#sherpa_line = "S\protect\scalebox{0.8}{HERPA}"
#sherpa_spacing = 0.05 # y-distance from custom legend
#sherpa_x = "0.0"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.64"
sd_param_y = "-0.05"

ungroomed_x = "0.71"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.05"
c_legend_x = "0.31"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.62"
right_default = "0.91"
top_default = "0.03"
bottom_default = "-0.10"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.69"
right_ungroomed = "0.92"
top_ungroomed = "0.2"
bottom_ungroomed = "-0.09"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.625"
right_00 = "0.925"
top_00 = "0.03"
bottom_00 = "-0.10" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "zc005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "zc01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "zc02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+"0.6"+","+"-0.19"+"){"+special_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                #fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")

                #fout.write("\\rput[Bl]("+sherpa_x+","+str(float(c_legend_y)-2*c_legend_y_spacing - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/fixed_order/Resum/make_plot_section.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = '$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'
ylabel_groomed = '$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'

legend_xpos = "0.05"
legend_ypos = "0.9"

ymin = "0."
ymax = "0.35"  # wil be overwritten
    
pt_cut = "200"
for f in data_files:
    out_name = 'new_' + f
    counter = 0
    paths = []
    with open(f) as fin:
        for line in fin:
            if line.startswith("# BEGIN HISTO1D"):
                paths.append(line.split()[3])    # append histo path
            if line.startswith("YMax"):
                ymax = line.split("=")[1]

    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("# BEGIN PLOT"):
                legend_only = "LegendOnly="
                draw_only = "DrawOnly="
                for path in paths:
                    legend_only += path+" "
                    draw_only += path+" "
                fout.write(line)
                fout.write(legend_only+"\n")
                fout.write(draw_only+"\n")
                fout.write("Legend=1\n")
                fout.write("LegendXPos="+legend_xpos+"\n")
                fout.write("LegendYPos="+legend_ypos+"\n")
                fout.write("YMin="+ymin+"\n")
                fout.write("YMax="+ymax+"\n")
                fout.write("RatioPlot=1\n")
                fout.write("RatioPlotReference="+paths[0]+"\n")
                fout.write("RatioPlotYLabel=$\\frac{X}{\\text{NLO+NLL'}}$\n")
                fout.write("XLabel="+xlabel_groomed+"\n")
                fout.write("YLabel="+ylabel_groomed+"\n")
                counter = 1

            if line.startswith("# END PLOT"):
                fout.write(line)
                counter = 0
                continue

            if counter == 1:
                continue

             

            #if line.startswith("# BEGIN HISTO1D"):
                #new_line = line.split("=")[1].split()
                #fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                #if "ungroomed" in line:
                #    fout.write(xlabel_ungroomed)
                #    fout.write(ylabel_ungroomed)
                #else:
                #    fout.write(xlabel_groomed)
                #    fout.write(ylabel_groomed)
                #continue

            #elif line.startswith('# BEGIN HISTO1D'):
            #    fout.write(line)
            #    if "MEPSNLO_hadron" in line and "parton" not in line:
            #        set_bands = 1
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
            #        errorband_color = 'ErrorBandColor=blue!20!blue!70!black!40!white\n'
            #        line_color = 'LineColor=blue\n'
            #    elif "LO_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} PS\n'
            #        line_color = 'LineColor=red\n'
            #    elif "herwig_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=H\protect\scalebox{0.8}{ERWIG} PS\n'
            #        line_color = 'LineColor=green\n'
            #    elif "pythia_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=P\protect\scalebox{0.8}{YTHIA} PS\n'
            #        line_color = 'LineColor=orange\n'
            
           # elif line.startswith('LineStyle'):
           #     continue
           # elif line.startswith('Title'):
           #     continue
           # elif line.startswith('LogY'):
           #     fout.write('LogY=0\n')
           #     if "log" in out_name:
           #         fout.write('LegendXPos=0.05\n')
           #         fout.write('LegendYPos=0.9\n')
           #         fout.write('YMin=0.\n')
           #         fout.write('YMax=0.9\n')
           #             
           #     else:
           #         fout.write('LegendXPos=0.4\n')
           # elif line.startswith('LineColor'):
           #     if set_bands == 1:
           #         fout.write('ErrorType=env\n')
           #         fout.write(errorband_color)
           #         fout.write('ErrorBands=1\n')
           #         fout.write('ErrorBandOpacity=0.4\n')
           #         fout.write('ErrorTubes=1\n')
           #         fout.write('ErrorTubeLineStyle=solid\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n') 
           #     else:
           #         fout.write('ErrorBars=1\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n')
           # elif line.startswith('Path'):
           #     fout.write(title)
           #     
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/fixed_order/ResumVSMC/create_plots.sh <==
#!/bin/sh

#python3 update_PL_line.py

#rm *Thrust*
#python3 make_plot_section.py
make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

#pdfunite *.pdf ResumVSMC_500.pdf
#mv ResumVSMC_500.pdf ../
#rm *.pdf


==> Plots/fixed_order/ResumVSMC/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "all particles $|y| < 2.6$"
second_line = "$p_T^{\\text{lead}} > 200 \\,$ GeV"
third_line = "$\sqrt{s} = 13 \\,$ TeV"

#sherpa_line = "S\protect\scalebox{0.8}{HERPA}"
#sherpa_spacing = 0.12 # y-distance from custom legend

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.35"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.6"
right_default = "0.89"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.67"
right_ungroomed = "0.90"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.605"
right_00 = "0.905"
top_00 = "0.01"
bottom_00 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "zc005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "zc01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "zc02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")

                #fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/fixed_order/ResumVSMC/make_plot_section.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = '$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'
ylabel_groomed = '$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'

legend_xpos = "0.05"
legend_ypos = "0.93"

ymin = "0."
ymax = "0.5"  # wil be overwritten
    
pt_cut = "200"
for f in data_files:
    out_name = 'new_' + f
    counter = 0
    paths = []
    with open(f) as fin:
        for line in fin:
            if line.startswith("# BEGIN HISTO1D"):
                paths.append(line.split()[3])    # append histo path
            #if line.startswith("YMax"):
            #    ymax = line.split("=")[1]

    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("# BEGIN PLOT"):
                legend_only = "LegendOnly="
                draw_only = "DrawOnly="
                for path in paths:
                    legend_only += path+" "
                    draw_only += path+" "
                fout.write(line)
                fout.write(legend_only+"\n")
                fout.write(draw_only+"\n")
                fout.write("Legend=1\n")
                fout.write("LegendXPos="+legend_xpos+"\n")
                fout.write("LegendYPos="+legend_ypos+"\n")
                fout.write("YMin="+ymin+"\n")
                fout.write("YMax="+ymax+"\n")
                fout.write("XLabel="+xlabel_groomed+"\n")
                fout.write("YLabel="+ylabel_groomed+"\n")
                fout.write("XMax=-0.88\n")
                fout.write("Rebin=2\n")
                fout.write("ErrorType=env\n")
                counter = 1

            if line.startswith("# END PLOT"):
                fout.write(line)
                counter = 0
                continue

            if counter == 1:
                continue

             

            #if line.startswith("# BEGIN HISTO1D"):
                #new_line = line.split("=")[1].split()
                #fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                #if "ungroomed" in line:
                #    fout.write(xlabel_ungroomed)
                #    fout.write(ylabel_ungroomed)
                #else:
                #    fout.write(xlabel_groomed)
                #    fout.write(ylabel_groomed)
                #continue

            #elif line.startswith('# BEGIN HISTO1D'):
            #    fout.write(line)
            #    if "MEPSNLO_hadron" in line and "parton" not in line:
            #        set_bands = 1
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
            #        errorband_color = 'ErrorBandColor=blue!20!blue!70!black!40!white\n'
            #        line_color = 'LineColor=blue\n'
            #    elif "LO_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} PS\n'
            #        line_color = 'LineColor=red\n'
            #    elif "herwig_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=H\protect\scalebox{0.8}{ERWIG} PS\n'
            #        line_color = 'LineColor=green\n'
            #    elif "pythia_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=P\protect\scalebox{0.8}{YTHIA} PS\n'
            #        line_color = 'LineColor=orange\n'
            
           # elif line.startswith('LineStyle'):
           #     continue
           # elif line.startswith('Title'):
           #     continue
           # elif line.startswith('LogY'):
           #     fout.write('LogY=0\n')
           #     if "log" in out_name:
           #         fout.write('LegendXPos=0.05\n')
           #         fout.write('LegendYPos=0.9\n')
           #         fout.write('YMin=0.\n')
           #         fout.write('YMax=0.9\n')
           #             
           #     else:
           #         fout.write('LegendXPos=0.4\n')
           # elif line.startswith('LineColor'):
           #     if set_bands == 1:
           #         fout.write('ErrorType=env\n')
           #         fout.write(errorband_color)
           #         fout.write('ErrorBands=1\n')
           #         fout.write('ErrorBandOpacity=0.4\n')
           #         fout.write('ErrorTubes=1\n')
           #         fout.write('ErrorTubeLineStyle=solid\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n') 
           #     else:
           #         fout.write('ErrorBars=1\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n')
           # elif line.startswith('Path'):
           #     fout.write(title)
           #     
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/fixed_order/ResumVSMC/update_PL_line.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]
pl_files = [f for f in data_files if "Resum" not in f]
resum_files = [f for f in data_files if "Resum" in f]

for f in resum_files:
    with open(f) as fin:
        out_name = "out_"+f
        resum_histos = []
        for line in fin:
            resum_histos.append(line)
            if line.startswith("# BEGIN HISTO1D"):
                if "EVENT_SHAPES" in line:
                    name_ending = line.split("/")[-1]
                    name_ending = name_ending.strip('\n')
                    for line in fin:
                        if "xlow" in line:
                            break
                        resum_histos.append(line)
                    break

    for pl_file in pl_files:
        if name_ending in pl_file:
            with open(pl_file) as fin:
                for line in fin:
                    if "xlow" in line:   # So that we keep the line settings and only change the data
                        for line in fin:
                            resum_histos.append(line)
                        break

    with open(out_name, 'w') as fout:
        for line in resum_histos:
            fout.write(line)


    tmp = f
    remove(f)
    rename(out_name, tmp)



==> Plots/fixed_order/ResumVSMC_500/create_plots.sh <==
#!/bin/sh

#python3 update_PL_line.py

#rm *Thrust*
#python3 make_plot_section.py
make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

#pdfunite *.pdf ResumVSMC_500.pdf
#mv ResumVSMC_500.pdf ../
#rm *.pdf


==> Plots/fixed_order/ResumVSMC_500/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "all particles $|y| < 2.6$"
second_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
third_line = "$\sqrt{s} = 13 \\,$ TeV"

#sherpa_line = "S\protect\scalebox{0.8}{HERPA}"
#sherpa_spacing = 0.15  # y-distance from custom legend

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.34"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.605"
right_default = "0.905"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.675"
right_ungroomed = "0.89"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_0 = "0.6"
right_0 = "0.89"
top_0 = "0.01"
bottom_0 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "zc001" in f:
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "zc002" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "zc005" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "zc01" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "zc02" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"
    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                
                #fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/fixed_order/ResumVSMC_500/make_plot_section.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = '$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'
ylabel_groomed = '$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'

legend_xpos = "0.05"
legend_ypos = "0.93"

ymin = "0."
ymax = "0.5"  # wil be overwritten
    
pt_cut = "500"
for f in data_files:
    if "zc001" in f:
        ymax = "0.6"
    if "zc002" in f:
        ymax = "0.6"
    if "zc005" in f:
        ymax = "0.5"
    elif "zc02" in f and "b0" in f: 
        ymax = "0.4"
    elif "zc03" in f and "b0" in f: 
        ymax = "0.3"
    else:
        ymax = "0.5"
    out_name = 'new_' + f
    paths = []
    histos = []
    with open(f) as fin:
        for line in fin:
            if line.startswith("# BEGIN HISTO1D"):
                paths.append(line.split()[3])    # append histo path
                for line in fin:
                    histos.append(line)
                    if line.startswith("# BEGIN HISTO1D"):
                        paths.append(line.split()[3])    # append histo path
            #if line.startswith("YMax"):
            #    ymax = line.split("=")[1]

    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("# BEGIN PLOT"):
                legend_only = "LegendOnly="
                draw_only = "DrawOnly="
                for path in paths:
                    legend_only += path+" "
                    draw_only += path+" "
                fout.write("# BEGIN PLOT\n")
                fout.write(legend_only+"\n")
                fout.write(draw_only+"\n")
                fout.write("Legend=1\n")
                fout.write("LegendXPos="+legend_xpos+"\n")
                fout.write("LegendYPos="+legend_ypos+"\n")
                fout.write("YMin="+ymin+"\n")
                fout.write("YMax="+ymax+"\n")
                fout.write("XLabel="+xlabel_groomed+"\n")
                fout.write("YLabel="+ylabel_groomed+"\n")
                fout.write("Rebin=2\n")
                fout.write("ErrorType=env\n")
                fout.write("XMax=-0.88\n")

            if line.startswith("# END PLOT"):
                fout.write(line)
                for line in fin:
                    if "END PLOT" not in line:
                        fout.write(line)
                continue


            #if line.startswith("# BEGIN HISTO1D"):
                #new_line = line.split("=")[1].split()
                #fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                #if "ungroomed" in line:
                #    fout.write(xlabel_ungroomed)
                #    fout.write(ylabel_ungroomed)
                #else:
                #    fout.write(xlabel_groomed)
                #    fout.write(ylabel_groomed)
                #continue

            #elif line.startswith('# BEGIN HISTO1D'):
            #    fout.write(line)
            #    if "MEPSNLO_hadron" in line and "parton" not in line:
            #        set_bands = 1
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
            #        errorband_color = 'ErrorBandColor=blue!20!blue!70!black!40!white\n'
            #        line_color = 'LineColor=blue\n'
            #    elif "LO_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} PS\n'
            #        line_color = 'LineColor=red\n'
            #    elif "herwig_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=H\protect\scalebox{0.8}{ERWIG} PS\n'
            #        line_color = 'LineColor=green\n'
            #    elif "pythia_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=P\protect\scalebox{0.8}{YTHIA} PS\n'
            #        line_color = 'LineColor=orange\n'
            
           # elif line.startswith('LineStyle'):
           #     continue
           # elif line.startswith('Title'):
           #     continue
           # elif line.startswith('LogY'):
           #     fout.write('LogY=0\n')
           #     if "log" in out_name:
           #         fout.write('LegendXPos=0.05\n')
           #         fout.write('LegendYPos=0.9\n')
           #         fout.write('YMin=0.\n')
           #         fout.write('YMax=0.9\n')
           #             
           #     else:
           #         fout.write('LegendXPos=0.4\n')
           # elif line.startswith('LineColor'):
           #     if set_bands == 1:
           #         fout.write('ErrorType=env\n')
           #         fout.write(errorband_color)
           #         fout.write('ErrorBands=1\n')
           #         fout.write('ErrorBandOpacity=0.4\n')
           #         fout.write('ErrorTubes=1\n')
           #         fout.write('ErrorTubeLineStyle=solid\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n') 
           #     else:
           #         fout.write('ErrorBars=1\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n')
           # elif line.startswith('Path'):
           #     fout.write(title)
           #     
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/fixed_order/ResumVSMC_500/rebinned/create_plots.sh <==
#!/bin/sh

#python3 update_PL_line.py

#rm *Thrust*
python3 make_plot_section.py
make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

#pdfunite *.pdf ResumVSMC_500.pdf
#mv ResumVSMC_500.pdf ../
#rm *.pdf


==> Plots/fixed_order/ResumVSMC_500/rebinned/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
second_line = "$\sqrt{s} = 13 \\,$ TeV"
third_line = "all particles"

sherpa_line = "S\protect\scalebox{0.8}{HERPA}"
sherpa_spacing = 0.15  # y-distance from custom legend

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.34"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.605"
right_default = "0.905"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.675"
right_ungroomed = "0.89"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_0 = "0.6"
right_0 = "0.89"
top_0 = "0.01"
bottom_0 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "zc001" in f:
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "zc002" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "zc005" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "zc01" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "zc02" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"
    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/fixed_order/ResumVSMC_500/rebinned/make_plot_section.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = '$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'
ylabel_groomed = '$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'

legend_xpos = "0.05"
legend_ypos = "0.93"

ymin = "0."
ymax = "0.45"  # wil be overwritten
    
pt_cut = "500"
for f in data_files:
    if "z001" in f:
        ymax = "0.6"
    if "z002" in f:
        ymax = "0.6"
    if "z005" in f:
        ymax = "0.5"
    else:
        ymax = "0.6"
    out_name = 'new_' + f
    paths = []
    histos = []
    with open(f) as fin:
        for line in fin:
            if line.startswith("# BEGIN HISTO1D"):
                paths.append(line.split()[3])    # append histo path
                for line in fin:
                    histos.append(line)
                    if line.startswith("# BEGIN HISTO1D"):
                        paths.append(line.split()[3])    # append histo path
            #if line.startswith("YMax"):
            #    ymax = line.split("=")[1]

    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("# BEGIN PLOT"):
                legend_only = "LegendOnly="
                draw_only = "DrawOnly="
                for path in paths:
                    legend_only += path+" "
                    draw_only += path+" "
                fout.write("# BEGIN PLOT\n")
                fout.write(legend_only+"\n")
                fout.write(draw_only+"\n")
                fout.write("Legend=1\n")
                fout.write("LegendXPos="+legend_xpos+"\n")
                fout.write("LegendYPos="+legend_ypos+"\n")
                fout.write("YMin="+ymin+"\n")
                fout.write("YMax="+ymax+"\n")
                fout.write("XLabel="+xlabel_groomed+"\n")
                fout.write("YLabel="+ylabel_groomed+"\n")
                fout.write("Rebin=2\n")

            if line.startswith("# END PLOT"):
                fout.write(line)
                for line in fin:
                    if "END PLOT" not in line:
                        fout.write(line)
                continue


            #if line.startswith("# BEGIN HISTO1D"):
                #new_line = line.split("=")[1].split()
                #fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                #if "ungroomed" in line:
                #    fout.write(xlabel_ungroomed)
                #    fout.write(ylabel_ungroomed)
                #else:
                #    fout.write(xlabel_groomed)
                #    fout.write(ylabel_groomed)
                #continue

            #elif line.startswith('# BEGIN HISTO1D'):
            #    fout.write(line)
            #    if "MEPSNLO_hadron" in line and "parton" not in line:
            #        set_bands = 1
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
            #        errorband_color = 'ErrorBandColor=blue!20!blue!70!black!40!white\n'
            #        line_color = 'LineColor=blue\n'
            #    elif "LO_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} PS\n'
            #        line_color = 'LineColor=red\n'
            #    elif "herwig_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=H\protect\scalebox{0.8}{ERWIG} PS\n'
            #        line_color = 'LineColor=green\n'
            #    elif "pythia_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=P\protect\scalebox{0.8}{YTHIA} PS\n'
            #        line_color = 'LineColor=orange\n'
            
           # elif line.startswith('LineStyle'):
           #     continue
           # elif line.startswith('Title'):
           #     continue
           # elif line.startswith('LogY'):
           #     fout.write('LogY=0\n')
           #     if "log" in out_name:
           #         fout.write('LegendXPos=0.05\n')
           #         fout.write('LegendYPos=0.9\n')
           #         fout.write('YMin=0.\n')
           #         fout.write('YMax=0.9\n')
           #             
           #     else:
           #         fout.write('LegendXPos=0.4\n')
           # elif line.startswith('LineColor'):
           #     if set_bands == 1:
           #         fout.write('ErrorType=env\n')
           #         fout.write(errorband_color)
           #         fout.write('ErrorBands=1\n')
           #         fout.write('ErrorBandOpacity=0.4\n')
           #         fout.write('ErrorTubes=1\n')
           #         fout.write('ErrorTubeLineStyle=solid\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n') 
           #     else:
           #         fout.write('ErrorBars=1\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n')
           # elif line.startswith('Path'):
           #     fout.write(title)
           #     
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/fixed_order/ResumVSMC_500/update_PL_line.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]
pl_files = [f for f in data_files if "Resum" not in f]
resum_files = [f for f in data_files if "Resum" in f]

for f in resum_files:
    with open(f) as fin:
        out_name = "out_"+f
        resum_histos = []
        for line in fin:
            resum_histos.append(line)
            if line.startswith("# BEGIN HISTO1D"):
                if "EVENT_SHAPES" in line:
                    name_ending = line.split("/")[-1]
                    name_ending = name_ending.strip('\n')
                    for line in fin:
                        if "Variations" in line:
                            resum_histos.append(line)
                            break
                        resum_histos.append(line)
                    break

    for pl_file in pl_files:
        if name_ending in pl_file:
            with open(pl_file) as fin:
                for line in fin:
                    if "xlow" in line:   # So that we keep the line settings and only change the data
                        resum_histos.append(line)
                        print("test")
                        for line in fin:
                            resum_histos.append(line)
                        break

    with open(out_name, 'w') as fout:
        for line in resum_histos:
            fout.write(line)


    tmp = f
    remove(f)
    rename(out_name, tmp)



==> Plots/fixed_order/Resum_500/backup_custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "all particles $|y| < 2.6$"
second_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
third_line = "$\sqrt{s} = 13 \\,$ TeV"

#sherpa_line = "S\protect\scalebox{0.8}{HERPA}"
#sherpa_spacing = 0.05 # y-distance from custom legend
#sherpa_x = "0.0"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.64"
sd_param_y = "-0.05"

ungroomed_x = "0.71"
ungroomed_y = "-0.05"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.05"
c_legend_x = "0.29"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.62"
right_default = "0.91"
top_default = "0.03"
bottom_default = "-0.10"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.69"
right_ungroomed = "0.92"
top_ungroomed = "0.02"
bottom_ungroomed = "-0.09"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.625"
right_00 = "0.925"
top_00 = "0.03"
bottom_00 = "-0.10" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "zc001" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "zc002" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "zc005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "zc01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "zc02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")

                #fout.write("\\rput[Bl]("+sherpa_x+","+str(float(c_legend_y)-2*c_legend_y_spacing - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/fixed_order/Resum_500/create_plots.sh <==
#!/bin/sh

#python3 make_plot_section.py
make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

#pdfunite *.pdf Resum_500.pdf
#mv Resum_500.pdf ../
#rm *.pdf


==> Plots/fixed_order/Resum_500/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
special_line = "all particles $|y| < 2.6$"
first_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
second_line = "$\sqrt{s} = 13 \\,$ TeV"

#sherpa_line = "S\protect\scalebox{0.8}{HERPA}"
#sherpa_spacing = 0.05 # y-distance from custom legend
#sherpa_x = "0.0"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.64"
sd_param_y = "-0.05"

ungroomed_x = "0.71"
ungroomed_y = "-0.05"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.05"
c_legend_x = "0.31"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.62"
right_default = "0.91"
top_default = "0.03"
bottom_default = "-0.10"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.69"
right_ungroomed = "0.92"
top_ungroomed = "0.02"
bottom_ungroomed = "-0.09"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.625"
right_00 = "0.925"
top_00 = "0.03"
bottom_00 = "-0.10" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "zc001" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "zc002" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "zc005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "zc01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "zc02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+"0.6"+","+"-0.19"+"){"+special_line+"}\n")

                #fout.write("\\rput[Bl]("+sherpa_x+","+str(float(c_legend_y)-2*c_legend_y_spacing - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/fixed_order/Resum_500/make_plot_section.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = '$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'
ylabel_groomed = '$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$'

legend_xpos = "0.05"
legend_ypos = "0.93"

ymin = "0."
ymax = "0.35"  # wil be overwritten
    
pt_cut = "500"
for f in data_files:
    out_name = 'new_' + f
    counter = 0
    paths = []
    with open(f) as fin:
        for line in fin:
            if line.startswith("# BEGIN HISTO1D"):
                paths.append(line.split()[3])    # append histo path
            if line.startswith("YMax"):
                ymax = line.split("=")[1]

    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("# BEGIN PLOT"):
                legend_only = "LegendOnly="
                draw_only = "DrawOnly="
                for path in paths:
                    legend_only += path+" "
                    draw_only += path+" "
                fout.write(line)
                fout.write(legend_only+"\n")
                fout.write(draw_only+"\n")
                fout.write("Legend=1\n")
                fout.write("LegendXPos="+legend_xpos+"\n")
                fout.write("LegendYPos="+legend_ypos+"\n")
                fout.write("YMin="+ymin+"\n")
                fout.write("YMax="+ymax+"\n")
                fout.write("RatioPlot=1\n")
                fout.write("RatioPlotReference="+paths[0]+"\n")
                fout.write("RatioPlotYLabel=$\\frac{X}{\\text{NLO+NLL'}}$\n")
                fout.write("XLabel="+xlabel_groomed+"\n")
                fout.write("YLabel="+ylabel_groomed+"\n")
                counter = 1

            if line.startswith("# END PLOT"):
                fout.write(line)
                counter = 0
                continue

            if counter == 1:
                continue

             

            #if line.startswith("# BEGIN HISTO1D"):
                #new_line = line.split("=")[1].split()
                #fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                #if "ungroomed" in line:
                #    fout.write(xlabel_ungroomed)
                #    fout.write(ylabel_ungroomed)
                #else:
                #    fout.write(xlabel_groomed)
                #    fout.write(ylabel_groomed)
                #continue

            #elif line.startswith('# BEGIN HISTO1D'):
            #    fout.write(line)
            #    if "MEPSNLO_hadron" in line and "parton" not in line:
            #        set_bands = 1
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
            #        errorband_color = 'ErrorBandColor=blue!20!blue!70!black!40!white\n'
            #        line_color = 'LineColor=blue\n'
            #    elif "LO_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=S\protect\scalebox{0.8}{HERPA} PS\n'
            #        line_color = 'LineColor=red\n'
            #    elif "herwig_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=H\protect\scalebox{0.8}{ERWIG} PS\n'
            #        line_color = 'LineColor=green\n'
            #    elif "pythia_hadron" in line:
            #        set_bands = 0
            #        title = 'Title=P\protect\scalebox{0.8}{YTHIA} PS\n'
            #        line_color = 'LineColor=orange\n'
            
           # elif line.startswith('LineStyle'):
           #     continue
           # elif line.startswith('Title'):
           #     continue
           # elif line.startswith('LogY'):
           #     fout.write('LogY=0\n')
           #     if "log" in out_name:
           #         fout.write('LegendXPos=0.05\n')
           #         fout.write('LegendYPos=0.9\n')
           #         fout.write('YMin=0.\n')
           #         fout.write('YMax=0.9\n')
           #             
           #     else:
           #         fout.write('LegendXPos=0.4\n')
           # elif line.startswith('LineColor'):
           #     if set_bands == 1:
           #         fout.write('ErrorType=env\n')
           #         fout.write(errorband_color)
           #         fout.write('ErrorBands=1\n')
           #         fout.write('ErrorBandOpacity=0.4\n')
           #         fout.write('ErrorTubes=1\n')
           #         fout.write('ErrorTubeLineStyle=solid\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n') 
           #     else:
           #         fout.write('ErrorBars=1\n')
           #         fout.write(line_color)
           #         fout.write('LineStyle=solid\n')
           # elif line.startswith('Path'):
           #     fout.write(title)
           #     
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/Charged_pt-cut_200/dat/create_plots.sh <==
#!/bin/sh

make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

mv *.pdf ../


==> Plots/pheno/Charged_pt-cut_200/dat/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "$p_T^{\\text{lead}} > 200 \\,$ GeV"
second_line = "$\sqrt{s} = 13 \\,$ TeV"
#fourth_line = sherpa_line = "MEPS\protect\scalebox{0.8}{@}NLO"
third_line = sherpa_line = "HL+UE"
fourth_line = "S\protect\scalebox{0.8}{HERPA} PS"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.37"
c_legend_x = "0.0"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.6"
right_default = "0.89"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.675"
right_ungroomed = "0.89"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.605"
right_00 = "0.905"
top_00 = "0.01"
bottom_00 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "z01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "z02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                fout.write("\\rput[Bl]("+"0.35"+","+sd_param_y+"){"+fourth_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/Charged_pt-cut_200/dat/rm_labels.py <==
# remove labels and ticks of plots that are inside the plot matrix in the draft

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in files if f.endswith(".tex")]

for f in tex_files:
    out_name = "out_" + f
    with open(f) as fin, open(out_name, 'w') as fout:
        if "b0" not in f and "z03" in f:   # remove only Y-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," in line:
                    continue
                else:
                    fout.write(line)
        
        elif "b0" in f and "z03" not in f:   # remove only X-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," not in line:
                    continue
                else:
                    fout.write(line)

        elif "b0" not in f and "z03" not in f and "ungroomed" not in f:    # remove X-and Y-Labels
            for line in fin:
                if "labelsep" in line:
                    continue
                else:
                    fout.write(line)

        else:               # do nothing
            for line in fin:
                fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, f)


==> Plots/pheno/Charged_pt-cut_500/dat/create_plots.sh <==
#!/bin/sh

make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

mv *.pdf ../


==> Plots/pheno/Charged_pt-cut_500/dat/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
second_line = "$\sqrt{s} = 13 \\,$ TeV"
third_line = sherpa_line = "HL+UE"
fourth_line = "S\protect\scalebox{0.8}{HERPA} PS"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.4"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.605"
right_default = "0.905"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.675"
right_ungroomed = "0.89"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_0 = "0.6"
right_0 = "0.89"
top_0 = "0.01"
bottom_0 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z001" in f:
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "z002" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "z005" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    else:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                fout.write("\\rput[Bl]("+"0.35"+","+sd_param_y+"){"+fourth_line+"}\n")
                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/Charged_pt-cut_500/dat/rm_labels.py <==
# remove labels and ticks of plots that are inside the plot matrix in the draft

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in files if f.endswith(".tex")]

for f in tex_files:
    out_name = "out_" + f
    with open(f) as fin, open(out_name, 'w') as fout:
        if "b0" not in f and "z01" in f:   # remove only Y-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," in line:
                    continue
                else:
                    fout.write(line)
        
        elif "b0" in f and "z01" not in f:   # remove only X-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," not in line:
                    continue
                else:
                    fout.write(line)

        elif "b0" not in f and "z01" not in f and "ungroomed" not in f:    # remove X-and Y-Labels
            for line in fin:
                if "labelsep" in line:
                    continue
                else:
                    fout.write(line)

        else:               # do nothing
            for line in fin:
                fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, f)


==> Plots/pheno/NLO_NLL_MC_200/create_plots.sh <==
#!/bin/sh

#rivet-cmphistos MEPSNLO_parton_200.yoda MEPSNLO_hadron_ue_200.yoda
#rm *delete*
#rm *Jetmass*
#rm *linear*
#rm MC_*
#python3 edit_ratio_histos.py
make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex



==> Plots/pheno/NLO_NLL_MC_200/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "$p_T^{\\text{lead}} > 200 \\,$ GeV"
second_line = "$\sqrt{s} = 13 \\,$ TeV"
third_line = "S\protect\scalebox{0.8}{HERPA}"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.35"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.6"
right_default = "0.89"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.675"
right_ungroomed = "0.89"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.605"
right_00 = "0.905"
top_00 = "0.01"
bottom_00 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "z01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "z02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/NLO_NLL_MC_200/edit_ratio_histos.py <==
# Set colours of the ratio plot lines
# Don't need everything that is in this script but it was easier to leave it there

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in onlyfiles if f.endswith(".dat")]

    
pt_cut = "200"
for f in data_files:
    out_name = 'new_' + f
    
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith('# BEGIN HISTO1D'):
                fout.write(line)
                if "MEPSNLO_parton" in line and "hadron" not in line:
                    set_bands = 1
                    title = 'Title=MEPS\protect\scalebox{0.8}{@}NLO PL\n'
                    errorband_color = 'ErrorBandColor=blue!20!blue!70!black!40!white\n'
                    line_color = 'LineColor=blue\n'
                elif "LO_parton" in line:
                    set_bands = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "herwig_parton" in line:
                    set_bands = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "pythia_parton" in line:
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "MEPSNLO_hadron" in line and "parton" not in line:
                    set_bands = 1
                    title = 'Title=MEPS\protect\scalebox{0.8}{@}NLO HL+UE\n'
                    errorband_color = 'ErrorBandColor=blue!20!green!70!black!40!white\n'
                    line_color = 'LineColor=green\n'
                elif "LO_hadron" in line:
                    set_bands = 0
                    title = 'Title=Sherpa LO\n'
                    line_color = 'LineColor=red\n'
                elif "herwig_hadron" in line:
                    set_bands = 0
                    title = 'Title=Herwig\n'
                    line_color = 'LineColor=green\n'
                elif "pythia_hadron" in line:
                    set_bands = 0
                    title = 'Title=Pythia\n'
                    line_color = 'LineColor=orange\n'
                if "Thrust_log" in line and "ungroomed" in line:
                    xlabel = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'
                else:
                    xlabel = 'XLabel=$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
            
            elif line.startswith('LineStyle'):
                continue
            elif line.startswith('Title'):
                continue
            elif line.startswith('LogY'):
                fout.write('LogY=0\n')
                if "log" in out_name:
                    fout.write('LegendXPos=0.05\n')
                    fout.write('YMin=0.\n')
                    fout.write('YMax=0.9\n')
                else:
                    fout.write('LegendXPos=0.4\n')
            elif line.startswith('LineColor'):
                if set_bands == 1:
                    fout.write('ErrorType=env\n')
                    fout.write(errorband_color)
                    fout.write('ErrorBands=1\n')
                    fout.write('ErrorBandOpacity=0.4\n')
                    fout.write('ErrorTubes=1\n')
                    fout.write('ErrorTubeLineStyle=solid\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n') 
                else:
                    fout.write('ErrorBars=1\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
            elif line.startswith('Path'):
                fout.write(title)
                fout.write(xlabel)
                fout.write(ylabel)
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/NLO_NLL_MC_200/edit_yodas_hadron_ue_2.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in onlyfiles if f.endswith(".yoda")]
hadron_files = [f for f in yoda_files if "hadron" in f]

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "charged_pt" in name:
                name = "EVENT_SHAPES_200"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in hadron_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/NLO_NLL_MC_200/edit_yodas_parton.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in onlyfiles if f.endswith(".yoda")]
parton_files = [f for f in yoda_files if "parton" in f]

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "200_rap_all" in name or "all_no_pt" in name:
                name = "EVENT_SHAPES_200"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in parton_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/NLO_NLL_MC_500/create_plots.sh <==
#!/bin/sh

#rivet-cmphistos MEPSNLO_parton_200.yoda MEPSNLO_hadron_ue_200.yoda
#rm *delete*
#rm *Jetmass*
#rm *linear*
#rm MC_*
#python3 edit_ratio_histos.py
make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex



==> Plots/pheno/NLO_NLL_MC_500/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
second_line = "$\sqrt{s} = 13 \\,$ TeV"
third_line = "S\protect\scalebox{0.8}{HERPA}"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.67"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.4"
c_legend_x = "0.02"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.6"
right_default = "0.91"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.65"
right_ungroomed = "0.88"
top_ungroomed = "0.01"
bottom_ungroomed = "-0.12"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_0 = "0.6"
right_0 = "0.89"
top_0 = "0.01"
bottom_0 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z001" in f:
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "z002" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "z005" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    else:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/NLO_NLL_MC_500/edit_ratio_histos.py <==
# Set colours of the ratio plot lines
# Don't need everything that is in this script but it was easier to leave it there

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in onlyfiles if f.endswith(".dat")]

    
pt_cut = "500"
for f in data_files:
    out_name = 'new_' + f
    
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith('# BEGIN HISTO1D'):
                fout.write(line)
                if "parton" in line and "hadron" not in line:
                    title = 'Title=MEPS\protect\scalebox{0.8}{@}NLO PL\n'
                    errorband_color = 'ErrorBandColor=blue!20!blue!70!black!40!white\n'
                    line_color = 'LineColor=blue\n'
                elif "charged" in line and "parton" not in line:
                    title = 'Title=MEPS\protect\scalebox{0.8}{@}NLO HL+UE\n'
                    errorband_color = 'ErrorBandColor=blue!20!green!70!black!40!white\n'
                    line_color = 'LineColor=green\n'
                if "Thrust_log" in line and "ungroomed" in line:
                    xlabel = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'
                else:
                    xlabel = 'XLabel=$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
            
            elif line.startswith('LineStyle'):
                continue
            elif line.startswith('Title'):
                continue
            elif line.startswith('LogY'):
                fout.write('LogY=0\n')
                if "log" in out_name:
                    fout.write('LegendXPos=0.05\n')
                    fout.write('YMin=0.\n')
                    fout.write('YMax=0.9\n')
                else:
                    fout.write('LegendXPos=0.4\n')
            elif line.startswith('LineColor'):
                fout.write('ErrorType=env\n')
                fout.write(errorband_color)
                fout.write('ErrorBands=1\n')
                fout.write('ErrorBandOpacity=0.4\n')
                fout.write('ErrorTubes=1\n')
                fout.write('ErrorTubeLineStyle=solid\n')
                fout.write(line_color)
                fout.write('LineStyle=solid\n') 
            elif line.startswith('Path'):
                fout.write(title)
                fout.write(xlabel)
                fout.write(ylabel)
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/NLO_NLL_MC_500/edit_yodas_hadron_ue_2.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in files if f.endswith(".yoda")]
hadron_files = [f for f in yoda_files if "hadron" in f or "charged_track" in f]

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "charged_pt" in name:
                name = "EVENT_SHAPES_500"
            elif name == "EVENT_SHAPES_500":
                name = "EVENT_SHAPES_500"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in hadron_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/NLO_NLL_MC_500/edit_yodas_parton.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in files if f.endswith(".yoda")]
parton_files = [f for f in yoda_files if "parton" in f]
#parton_files = ["EVENT_SHAPES_500_all_no_track_cut_sp_partons.yoda"]
#print(parton_files)

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "500_rap_all" in name or "all_no_pt" in name:
                name = "EVENT_SHAPES_500"
            elif name == "EVENT_SHAPES_500":
                name = "EVENT_SHAPES_500"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in parton_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/NP-effects_200/dat/create_plots.sh <==
#!/bin/sh

make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

mv *.pdf ../



==> Plots/pheno/NP-effects_200/dat/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "all particles $|y| < 2.6$"
second_line = "$p_T^{\\text{lead}} > 200 \\,$ GeV"
third_line = "$\sqrt{s} = 13 \\,$ TeV"

sherpa_line = "S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO"
sherpa_spacing = 0.0 # y-distance from custom legend
sherpa_x = "0.255"
sherpa_y = "-0.07"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.32"
c_legend_x = "0.0"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.6"
right_default = "0.89"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.67"
right_ungroomed = "0.90"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.605"
right_00 = "0.905"
top_00 = "0.01"
bottom_00 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "z01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "z02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")

                fout.write("\\rput[Bl]("+sherpa_x+","+str(float(sherpa_y) - sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/NP-effects_200/dat/rm_labels.py <==
# remove labels and ticks of plots that are inside the plot matrix in the draft

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in files if f.endswith(".tex")]

for f in tex_files:
    out_name = "out_" + f
    with open(f) as fin, open(out_name, 'w') as fout:
        if "b0" not in f and "z03" in f:   # remove only Y-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," in line:
                    continue
                else:
                    fout.write(line)
        
        elif "b0" in f and "z03" not in f:   # remove only X-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," not in line:
                    continue
                else:
                    fout.write(line)

        elif "b0" not in f and "z03" not in f and "ungroomed" not in f:    # remove X-and Y-Labels
            for line in fin:
                if "labelsep" in line:
                    continue
                else:
                    fout.write(line)

        else:               # do nothing
            for line in fin:
                fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, f)


==> Plots/pheno/NP-effects_200/dat/set_xrange.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
dat_files = [f for f in files if f.endswith(".dat")]

num_bins = 4

for f in dat_files:
    lines = []
    with open(f) as fin:
        for line in fin:
            lines.append(line)
    
    out_name = "new_"+f
    with open(out_name, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            if len(lines) - i <= num_bins:
                if "END HISTO1D" in line:
                    fout.write(line)
                else:
                    fout.write("#"+line)

            elif lines[i+num_bins].startswith("# END HISTO1D") or counter == 1:
                counter = 1
                fout.write("#"+line)
                if "END HISTO1D" in lines[i+1]:
                    counter = 0
            else:
                fout.write(line)
            i += 1

    tmp = f
    remove(f)
    rename(out_name, f)


==> Plots/pheno/NP-effects_500/dat/create_plots.sh <==
#!/bin/sh

make-plots *.dat --tex
python3 custom_legend.py

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex

mv *.pdf ../


==> Plots/pheno/NP-effects_500/dat/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "all particles $|y| < 2.6$"
second_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
third_line = "$\sqrt{s} = 13 \\,$ TeV"

sherpa_line = "S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO"
sherpa_spacing = 0.0  # y-distance from custom legend
sherpa_x = "0.255"
sherpa_y = "-0.07"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.69"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.32"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.605"
right_default = "0.905"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.675"
right_ungroomed = "0.89"
top_ungroomed = "0.0"
bottom_ungroomed = "-0.11"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_0 = "0.6"
right_0 = "0.89"
top_0 = "0.01"
bottom_0 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z001" in f:
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "z002" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "z005" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    else:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                
                fout.write("\\rput[Bl]("+sherpa_x+","+str(float(sherpa_y)- sherpa_spacing)+"){"+sherpa_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/NP-effects_500/dat/rm_labels.py <==
# remove labels and ticks of plots that are inside the plot matrix in the draft

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in files if f.endswith(".tex")]

for f in tex_files:
    out_name = "out_" + f
    with open(f) as fin, open(out_name, 'w') as fout:
        if "b0" not in f and "z01" in f:   # remove only Y-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," in line:
                    continue
                else:
                    fout.write(line)
        
        elif "b0" in f and "z01" not in f:   # remove only X-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," not in line:
                    continue
                else:
                    fout.write(line)

        elif "b0" not in f and "z01" not in f and "ungroomed" not in f:    # remove X-and Y-Labels
            for line in fin:
                if "labelsep" in line:
                    continue
                else:
                    fout.write(line)

        else:               # do nothing
            for line in fin:
                fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, f)


==> Plots/pheno/PS_comparison_200/plot_script/append_ratio_plot.py <==
# Append the correct line of the HL+UE / PL ratio plot to the main tex-file

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

for f in out_tex_files:
    for tmp_f in tmp_tex_files:
        if tmp_f.endswith(f):
            with open(tmp_f, 'r') as fin, open(f, 'a') as fout:
                lines = []
                for line in fin:
                    lines.append(line)
                counter = 0
                i = 0
                for line in lines:
                    if "\psclip{\psframe" in line:
                        counter += 1
                        if counter >= 3:
                            index = i
                    if counter >= 3:
                        if "black" not in lines[index+1]: 
                            fout.write(line)
                            if "\endpsclip" in line:
                                break
                    i += 1






==> Plots/pheno/PS_comparison_200/plot_script/backup_edit_hadron_ue_histos.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = 'XLabel=$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
ylabel_groomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
    
pt_cut = "200"
for f in data_files:
    out_name = 'new_' + f
    
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("LegendOnly"):
                new_line = line.split("=")[1].split()
                fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                if "ungroomed" in line:
                    fout.write(xlabel_ungroomed)
                    fout.write(ylabel_ungroomed)
                else:
                    fout.write(xlabel_groomed)
                    fout.write(ylabel_groomed)
                continue
            elif line.startswith('# BEGIN HISTO1D'):
                fout.write(line)
                if "MEPSNLO_hadron" in line and "parton" not in line:
                    set_bands = 1
                    title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
                    errorband_color = 'ErrorBandColor=blue!20!green!70!black!40!white\n'
                    line_color = 'LineColor=green\n'
                elif "LO_hadron" in line:
                    set_bands = 0
                    title = 'Title=S\protect\scalebox{0.8}{HERPA} PS\n'
                    line_color = 'LineColor=red\n'
                elif "herwig_hadron" in line:
                    set_bands = 0
                    title = 'Title=H\protect\scalebox{0.8}{ERWIG} PS\n'
                    line_color = 'LineColor=blue\n'
                elif "pythia_hadron" in line:
                    set_bands = 0
                    title = 'Title=P\protect\scalebox{0.8}{YTHIA} PS\n'
                    line_color = 'LineColor=orange\n'
            
            elif line.startswith('LineStyle'):
                continue
            elif line.startswith('Title'):
                continue
            elif line.startswith('LogY'):
                fout.write('LogY=0\n')
                if "log" in out_name:
                    fout.write('LegendXPos=0.05\n')
                    fout.write('LegendYPos=0.9\n')
                    fout.write('YMin=0.\n')
                    fout.write('YMax=0.9\n')
                        
                else:
                    fout.write('LegendXPos=0.4\n')
            elif line.startswith('LineColor'):
                if set_bands == 1:
                    fout.write('ErrorType=env\n')
                    fout.write(errorband_color)
                    fout.write('ErrorBands=1\n')
                    fout.write('ErrorBandOpacity=0.4\n')
                    fout.write('ErrorTubes=1\n')
                    fout.write('ErrorTubeLineStyle=solid\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n') 
                else:
                    fout.write('ErrorBars=1\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
            elif line.startswith('Path'):
                fout.write(title)
                
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/create_plots.sh <==
#!/bin/sh

# use always the unchanged yodas since they will be changed twice during plotting process
cd ../yoda/
cp *.yoda ../plot_script/
cd ../plot_script/

# edir the yodas so that the corresponding histos have the same name
python3 edit_yodas_hadron_ue.py

# First, only work with HL+UE histos (since some names of the PL histos are the same and the dat-files would be overwritten)
#rivet-cmphistos LO_hadron_ue_200.yoda MEPSNLO_hadron_ue_200.yoda herwig_hadron_ue_200.yoda pythia_hadron_ue_200.yoda
rivet-cmphistos MEPSNLO_hadron_ue_200.yoda herwig_hadron_ue_200.yoda pythia_hadron_ue_200.yoda

# delete unnecessary dat files
rm *delete*
rm *Jetmass*
rm MC_*
rm *z001*
rm *z002*

# set titles, colours and general plot settings (YMax, LogY, ...) in dat files
python3 edit_hadron_ue_histos.py

# generate tex-output
make-plots *.dat --tex
rm *.dat

# built general plot setup:
# - set size of main- and ratio plots
python3 edit_main_tex.py

# create custom legend
python3 custom_legend.py

# need again unchanged yodas
cd ../yoda/
cp *.yoda ../plot_script/
cd ../plot_script/

# edit yodas so that the corresponding histos have the same name
python3 edit_yodas_parton.py
python3 edit_yodas_hadron_ue_2.py

# Create HL+UE / PL ratio plots and append them to the main tex-file
#----------------------------------------------------------------------------#
#rivet-cmphistos LO_parton_200.yoda LO_hadron_ue_200.yoda
#rm *delete*
#rm *Jetmass*
#rm MC_*
#rm *z001*
#rm *z002*
#python3 edit_ratio_histos.py
#make-plots *.dat --tex
#rm *.dat
#python3 append_ratio_plot.py
#rm tmp_*

rivet-cmphistos MEPSNLO_parton_200.yoda MEPSNLO_hadron_ue_200.yoda
rm *delete*
rm *Jetmass*
rm MC_*
rm *z001*
rm *z002*
python3 edit_ratio_histos.py
make-plots *.dat --tex
rm *.dat
python3 append_ratio_plot.py
rm tmp_*

rivet-cmphistos herwig_parton_200.yoda herwig_hadron_ue_200.yoda
rm *delete*
rm *Jetmass*
rm MC_*
rm *z001*
rm *z002*
python3 edit_ratio_histos.py
make-plots *.dat --tex
rm *.dat
python3 append_ratio_plot.py
rm tmp_*

rivet-cmphistos pythia_parton_200.yoda pythia_hadron_ue_200.yoda
rm *delete*
rm *Jetmass*
rm MC_*
rm *z001*
rm *z002*
python3 edit_ratio_histos.py
make-plots *.dat --tex
rm *.dat
python3 finalize_tex.py
rm tmp_*
#--------------------------------------------------------------------------------#

rm *linear*

for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done

mv *.pdf ../
rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex
rm *.yoda


==> Plots/pheno/PS_comparison_200/plot_script/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "charged particles $|y| < 2.6$"
second_line = "$p^{\\text{track}}_{T,\\text{min}} = 500 \\,$ MeV"
third_line = "$p_T^{\\text{lead}} > 200 \\,$ GeV"
fourth_line = "$\sqrt{s} = 13 \\,$ TeV"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.67"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.30"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.6"
right_default = "0.89"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.65"
right_ungroomed = "0.88"
top_ungroomed = "0.01"
bottom_ungroomed = "-0.12"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_00 = "0.6"
right_00 = "0.9"
top_00 = "0.01"
bottom_00 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z005" in f:
        box, bottom_line, top_line, left_line, right_line = build_box(left_00, right_00, top_00, bottom_00)
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    elif "z01" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"
    elif "z02" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.2$, $\\beta = 2$"
    else:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.3$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-3*c_legend_y_spacing)+"){"+fourth_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/edit_hadron_ue_histos.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = 'XLabel=$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
ylabel_groomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
    
pt_cut = "200"
for f in data_files:
    out_name = 'new_' + f
    
    with open(f) as fin, open(out_name, 'w') as fout:
        if "z005" in f:
            y_max = "0.8\n"
        elif "z01" in f:
            if "b0" in f:
                y_max = "0.6\n"
            else:
                y_max = "0.5\n"
        elif "z02" in f:
            if "b0" in f:
                y_max = "0.4\n"
            else:
                y_max = "0.5\n"
        else:
            if "b0" in f:
                y_max = "0.3\n"
            else:
                y_max = "0.5\n"
        for line in fin:
            if line.startswith("LegendOnly"):
                new_line = line.split("=")[1].split()
                #fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                fout.write("LegendOnly="+new_line[0]+" "+new_line[1]+" "+new_line[2]+"\n")
                if "ungroomed" in line:
                    fout.write(xlabel_ungroomed)
                    fout.write(ylabel_ungroomed)
                else:
                    fout.write(xlabel_groomed)
                    fout.write(ylabel_groomed)
                continue
            elif line.startswith('# BEGIN HISTO1D'):
                fout.write(line)
                if "MEPSNLO_hadron" in line and "parton" not in line:
                    set_bands = 1
                    title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
                    errorband_color = 'ErrorBandColor=blue!20!green!70!black!40!white\n'
                    line_color = 'LineColor=green\n'
                elif "LO_hadron" in line:
                    set_bands = 1
                    title = 'Title=S\protect\scalebox{0.8}{HERPA} PS\n'
                    line_color = 'LineColor=red\n'
                    errorband_color = 'ErrorBandColor=blue!20!red!70!black!40!white\n'
                elif "herwig_hadron" in line:
                    set_bands = 0
                    title = 'Title=H\protect\scalebox{0.8}{ERWIG}\n'
                    line_color = 'LineColor=blue\n'
                elif "pythia_hadron" in line:
                    set_bands = 0
                    title = 'Title=P\protect\scalebox{0.8}{YTHIA}\n'
                    line_color = 'LineColor=orange\n'
            
            elif line.startswith('LineStyle'):
                continue
            elif line.startswith('Title'):
                continue
            elif line.startswith('LogY'):
                fout.write('LogY=0\n')
                if "log" in out_name:
                    fout.write('LegendXPos=0.05\n')
                    fout.write('LegendYPos=0.92\n')
                    fout.write('YMin=0.\n')
                    fout.write('YMax='+y_max)
                    
                    fout.write('XMax=-0.88\n')
                        
                else:
                    fout.write('LegendXPos=0.4\n')
            elif line.startswith('LineColor'):
                if set_bands == 1:
                    fout.write('ErrorType=env\n')
                    fout.write(errorband_color)
                    fout.write('ErrorBands=1\n')
                    fout.write('ErrorBandOpacity=0.4\n')
                    fout.write('ErrorTubes=1\n')
                    fout.write('ErrorTubeLineStyle=solid\n')
                    fout.write(line_color)
                    fout.write('Rebin=2\n')
                    fout.write('ErrorType=env\n')
                    fout.write('LineStyle=solid\n') 
                else:
                    fout.write('Rebin=2\n')
                    fout.write('ErrorType=stat\n')
                    fout.write('ErrorBars=1\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
            elif line.startswith('Path'):
                fout.write(title)
                
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/edit_main_tex.py <==
# build main layout of the plot:
# 1 main plot and 2 ratio plots
# remove ticklabels from positions where they are not needed


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in onlyfiles if f.endswith(".tex")]

# Set size of the main- and ratio plots
# Frames go from bottom to top
# yunit1 is starting point
# yunit2 says how far the frame goes up

yunit1_main = "5.0cm"
yunit2_main = "5.0cm"

yunit1_ratio1 = "7.0cm"
yunit2_ratio1 = "2.0cm"

yunit1_ratio2 = "9.0cm"
yunit2_ratio2 = "2.0cm"

ratio_plot_y_label = "$\\frac{X}{\\text{S\protect\scalebox{0.8}{HERPA} HL+UE}}$"

for f in tex_files:
    out_file = 'out_' + f
    with open(f) as fin, open(out_file, 'w') as fout:
        yunit_counter = 0
        ticks_counter = 0
        labelsep_counter = 0
        tickmarky_counter = 0
        brace_counter = 0
        for line in fin:
            if "psset{yunit" in line:
                yunit_counter += 1
                if yunit_counter == 1:
                    fout.write("\psset{yunit="+yunit1_main+"}\n")
                elif yunit_counter == 2:
                    fout.write("\psset{yunit="+yunit2_main+"}\n")
                elif yunit_counter == 3:
                    fout.write("\psset{yunit="+yunit1_ratio1+"}\n")
                elif yunit_counter == 4:
                    fout.write("\psset{yunit="+yunit2_ratio1+"}\n")
                continue
            elif "Ticks" in line:
                ticks_counter += 1

            # labelsep sets numbers on the ticks of the axes
            elif ticks_counter == 3 and "labelsep" in line:  # X-Ticks of first ratio plot
                continue    # No X-Ticks for the first ratio plot
            
            elif ticks_counter == 4 and "labelsep" in line:  # Y-Ticks of first ratio plot
                labelsep_counter += 1
                if labelsep_counter % 2 == 1 or line.startswith("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.15,0){Ratio}}}"):
                    continue    # write only every second number out 

            elif ticks_counter == 4 and "tickmarky" in line:
                if "def" not in line:
                    tickmarky_counter += 1
                    if tickmarky_counter % 4 == 0 or tickmarky_counter % 4 == 3:
                        continue

            elif line.startswith("}"):
                brace_counter += 1
                #if brace_counter == 7:  # It is really not a nice script
                if brace_counter == 6:  # It is really not a nice script
                    continue

            elif line.startswith("\end{pspicture}"):
                fout.write("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.1,0){"+ratio_plot_y_label+"}}}\n")
                fout.write("}\n")
                fout.write("\n")
                fout.write("%\n")
                fout.write("% RatioPlot\n")
                fout.write("%\n")
                fout.write("\psset{yunit="+yunit1_ratio2+"}\n")
                fout.write("\\rput(0,-1){%\n")
                fout.write("\psset{yunit="+yunit2_ratio2+"}\n")
                break
           
            
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/edit_ratio_histos.py <==
# Set colours of the ratio plot lines
# Don't need everything that is in this script but it was easier to leave it there

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in onlyfiles if f.endswith(".dat")]

    
pt_cut = "200"
for f in data_files:
    out_name = 'new_' + f
    
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith('# BEGIN HISTO1D'):
                fout.write(line)
                if "MEPSNLO_parton" in line and "hadron" not in line:
                    set_bands = 1
                    set_bars = 0
                    title = 'Title=PL\n'
                    errorband_color = 'ErrorBandColor=blue!20!black!70!black!40!white\n'
                    line_color = 'LineColor=black\n'
                elif "LO_parton" in line:
                    set_bands = 0
                    set_bars = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "herwig_parton" in line:
                    set_bands = 0
                    set_bars = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "pythia_parton" in line:
                    set_bars = 0
                    set_bands = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "MEPSNLO_hadron" in line and "parton" not in line:
                    set_bands = 1
                    set_bars = 0
                    title = 'Title=Sherpa\n'
                    errorband_color = 'ErrorBandColor=blue!20!green!70!black!40!white\n'
                    line_color = 'LineColor=green\n'
                elif "LO_hadron" in line:
                    set_bands = 1
                    set_bars = 0
                    title = 'Title=Sherpa LO\n'
                    errorband_color = 'ErrorBandColor=blue!20!red!70!black!40!white\n'
                    line_color = 'LineColor=red\n'
                elif "herwig_hadron" in line:
                    set_bands = 0
                    set_bars = 1
                    title = 'Title=Herwig\n'
                    line_color = 'LineColor=blue\n'
                elif "pythia_hadron" in line:
                    set_bands = 0
                    set_bars = 1
                    title = 'Title=Pythia\n'
                    line_color = 'LineColor=orange\n'
                if "Thrust_log" in line and "ungroomed" in line:
                    xlabel = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'
                else:
                    xlabel = 'XLabel=$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
            
            elif line.startswith('LineStyle'):
                continue
            elif line.startswith('Title'):
                continue
            elif line.startswith('LogY'):
                fout.write('LogY=0\n')
                if "log" in out_name:
                    fout.write('LegendXPos=0.1\n')
                    fout.write('YMin=0.\n')
                    fout.write('YMax=0.9\n')
                    fout.write('Rebin=2\n')
                    fout.write('XMax=-0.88\n')
                else:
                    fout.write('LegendXPos=0.4\n')
            elif line.startswith('LineColor'):
                if set_bands == 1:
                    fout.write('ErrorType=env\n')
                    fout.write(errorband_color)
                    fout.write('ErrorBands=1\n')
                    fout.write('ErrorBandOpacity=0.4\n')
                    fout.write('ErrorTubes=1\n')
                    fout.write('ErrorTubeLineStyle=solid\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n') 
                elif set_bars == 1:
                    fout.write('ErrorBars=1\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
                else:
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
            elif line.startswith('Path'):
                fout.write(title)
                fout.write(xlabel)
                fout.write(ylabel)
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/edit_yodas_hadron_ue.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in onlyfiles if f.endswith(".yoda")]
hadron_files = [f for f in yoda_files if "hadron" in f]

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "charged_pt" in name:
                name = "EVENT_SHAPES_200"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in hadron_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/edit_yodas_hadron_ue_2.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in onlyfiles if f.endswith(".yoda")]
hadron_files = [f for f in yoda_files if "hadron" in f]

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "charged_pt" in name:
                name = "tmp_EVENT_SHAPES_200"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in hadron_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/edit_yodas_parton.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in onlyfiles if f.endswith(".yoda")]
parton_files = [f for f in yoda_files if "parton" in f]

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "200_rap_all" in name or "all_no_pt" in name:
                name = "tmp_EVENT_SHAPES_200"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in parton_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_200/plot_script/finalize_tex.py <==
# write out ratio plot Y-Labels
# adjust ratio plot y-ticks

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

ratio_plot_y_label = "$\\frac{\\text{HL+UE}}{\\text{PL}}$"

for f in out_tex_files:
    for tmp_f in tmp_tex_files:
        if tmp_f.endswith(f):
            with open(tmp_f) as fin, open(f, 'a') as fout:
                counter = 0
                ticks_counter = 0
                labelsep_counter = 0
                tickmarky_counter = 0
                labels_counter = 0
                for line in fin:
                    if line.startswith("\psclip{\psframe"):
                        counter += 1
                    if counter >= 3:
                        if line.startswith("% Labels"):
                            ticks_counter = 0

                        # Write out the ratio plot Y-label
                        elif line.startswith("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.15,0){Ratio}}}"):
                            fout.write("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.1,0){"+ratio_plot_y_label+"}}}\n")
                            continue
                        elif "Ticks" in line:
                            ticks_counter += 1

                        # Since ratio plots are smaller than usual
                        # leave out some of the Y-Ticks
                        elif ticks_counter == 2 and "labelsep" in line:  # Y-Ticks of ratio plot
                            labelsep_counter += 1
                            if labelsep_counter % 2 == 1:
                                continue    # write only every second number out 

                        elif ticks_counter == 2 and "tickmarky" in line:
                            if "def" not in line:
                                tickmarky_counter += 1
                                if tickmarky_counter % 4 == 0 or tickmarky_counter % 4 == 3:
                                    continue
                        fout.write(line)


==> Plots/pheno/PS_comparison_200/plot_script/rm_labels.py <==
# remove labels and ticks of plots that are inside the plot matrix in the draft

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in files if f.endswith(".tex")]

for f in tex_files:
    out_name = "out_" + f
    with open(f) as fin, open(out_name, 'w') as fout:
        if "b0" not in f and "z03" in f:   # remove only Y-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," in line:
                    continue
                else:
                    fout.write(line)
        
        elif "b0" in f and "z03" not in f:   # remove only X-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," not in line:
                    continue
                else:
                    fout.write(line)

        elif "b0" not in f and "z03" not in f:    # remove X-and Y-Labels
            for line in fin:
                if "labelsep" in line:
                    continue
                else:
                    fout.write(line)

        else:               # do nothing
            for line in fin:
                fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, f)


==> Plots/pheno/PS_comparison_200/rename.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
pdf_files = [f for f in files if f.endswith(".pdf")]

for f in pdf_files:
    rename(f, f.replace("EVENT_SHAPES_200", "PS_comparison_200"))


==> Plots/pheno/PS_comparison_500/plot_script/append_ratio_plot.py <==
# Append the correct line of the HL+UE / PL ratio plot to the main tex-file

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

for f in out_tex_files:
    for tmp_f in tmp_tex_files:
        if tmp_f.endswith(f):
            with open(tmp_f, 'r') as fin, open(f, 'a') as fout:
                lines = []
                for line in fin:
                    lines.append(line)
                counter = 0
                i = 0
                for line in lines:
                    if "\psclip{\psframe" in line:
                        counter += 1
                        if counter >= 3:
                            index = i
                    if counter >= 3:
                        if "black" not in lines[index+1]: 
                            fout.write(line)
                            if "\endpsclip" in line:
                                break
                    i += 1






==> Plots/pheno/PS_comparison_500/plot_script/create_plots.sh <==
#!/bin/sh

# use always the unchanged yodas since they will be changed twice during plotting process
cd ../yoda/
cp *.yoda ../plot_script/
cd ../plot_script/

# edir the yodas so that the corresponding histos have the same name
python3 edit_yodas_hadron_ue.py

# First, only work with HL+UE histos (since some names of the PL histos are the same and the dat-files would be overwritten)
#rivet-cmphistos LO_hadron_ue_500.yoda EVENT_SHAPES_500_charged_track_cut.yoda herwig_hadron_ue_500.yoda pythia_hadron_ue_500.yoda
rivet-cmphistos EVENT_SHAPES_500_charged_track_cut.yoda herwig_hadron_ue_500.yoda pythia_hadron_ue_500.yoda

# delete unnecessary dat files
rm *delete*
rm *linear*
rm *Jetmass*
rm MC_*
rm *z02*
rm *z03*

# set titles, colours and general plot settings (YMax, LogY, ...) in dat files
python3 edit_hadron_ue_histos.py

#generate tex-output
make-plots *.dat --tex
rm *.dat

# built general plot setup:
# - set size of main- and ratio plots
python3 edit_main_tex.py

# create custom legend
python3 custom_legend.py

# need again unchanged yodas
cd ../yoda/
cp *.yoda ../plot_script/
cd ../plot_script/

# edit yodas so that the corresponding histos have the same name
python3 edit_yodas_parton.py
python3 edit_yodas_hadron_ue_2.py

# Create HL+UE / PL ratio plots and append them to the main tex-file
#----------------------------------------------------------------------------#
#rivet-cmphistos LO_parton_500.yoda LO_hadron_ue_500.yoda
#rm *delete*
#rm *Jetmass*
#rm MC_*
#rm *z02*
#rm *z03*
#python3 edit_ratio_histos.py
#make-plots *.dat --tex
#rm *.dat
#python3 append_ratio_plot.py
#rm tmp_*

rivet-cmphistos EVENT_SHAPES_500_all_no_track_cut_sp_partons.yoda EVENT_SHAPES_500_charged_track_cut.yoda
rm *delete*
rm *Jetmass*
rm MC_*
rm *z02*
rm *z03*
python3 edit_ratio_histos.py
make-plots *.dat --tex
rm *.dat
python3 append_ratio_plot.py
rm tmp_*

rivet-cmphistos herwig_parton_500.yoda herwig_hadron_ue_500.yoda
rm *delete*
rm *Jetmass*
rm MC_*
rm *z02*
rm *z03*
python3 edit_ratio_histos.py
make-plots *.dat --tex
rm *.dat
python3 append_ratio_plot.py
rm tmp_*

rivet-cmphistos pythia_parton_500.yoda pythia_hadron_ue_500.yoda
rm *delete*
rm *Jetmass*
rm MC_*
rm *z02*
rm *z03*
python3 edit_ratio_histos.py
make-plots *.dat --tex
rm *.dat
python3 finalize_tex.py
rm tmp_*
#--------------------------------------------------------------------------------#
rm *linear*
for file in *.tex; do
    latex $file
done

for file in *.dvi; do
    dvips $file
done

for file in *.ps; do
    ps2pdf -dNOSAFER $file
done
mv *.pdf ../
rm *.log
rm *.aux
rm *.dvi
rm *.ps
rm *.tex
rm *.yoda


==> Plots/pheno/PS_comparison_500/plot_script/custom_legend.py <==
# create custom legend

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

# lines of custom legend
first_line = "charged particles $|y| < 2.6$"
second_line = "$p^{\\text{track}}_{T,\\text{min}} = 500 \\,$ MeV"
third_line = "$p_T^{\\text{lead}} > 500 \\,$ GeV"
fourth_line = "$\sqrt{s} = 13 \\,$ TeV"

# x and y parameters for position of text that shows the soft drop parameters
sd_param_x = "0.62"
sd_param_y = "-0.07"

ungroomed_x = "0.67"
ungroomed_y = "-0.07"

# x and y parameters for position of the rest of the custom legend
c_legend_y = "-0.37"
c_legend_x = "0.00"
c_legend_y_spacing = 0.09 # y-distance between custom legend entries

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.1, 0.2, 0.3)
left_default = "0.6"
right_default = "0.91"
top_default = "0.01"
bottom_default = "-0.12"

# dimensions of the box and lines surrounding "Ungroomed"
left_ungroomed = "0.65"
right_ungroomed = "0.88"
top_ungroomed = "0.01"
bottom_ungroomed = "-0.12"

# dimensions of the box and lines surrounding the soft drop parameters (z_cut = 0.01, 0.02, 0.05)
left_0 = "0.6"
right_0 = "0.89"
top_0 = "0.01"
bottom_0 = "-0.12" 

def build_box(left, right, top, bottom, line_color="blue", box_color="blue!20!blue!70!black!40!white", box_opacity="0.2"):
    
    # "box" sets shaded background of box surrounding the sd parameters
    # lines set position and colour of the lines surrounding the box
    
    box = "\psframe[dimen=inner,linewidth=0pt,linestyle=none,fillstyle=solid,fillcolor="+box_color+",opacity="+box_opacity+",hatchcolor="+box_color+"]("+left+", "+bottom+")("+right+", "+top+")\n"
    bottom_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+right+", "+bottom+")\n"
    top_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+top+")("+right+", "+top+")\n"
    left_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+left+", "+bottom+")("+left+", "+top+")\n"
    right_line = "\psline[linestyle=solid, linecolor="+line_color+", linewidth=0.3pt, strokeopacity=1.0, opacity=1.0]("+right+", "+bottom+")("+right+", "+top+")\n"

    return box, bottom_line, top_line, left_line, right_line


# build box and text for soft drop parameters for each plot
for f in out_tex_files:
    box, bottom_line, top_line, left_line, right_line = build_box(left_default, right_default, top_default, bottom_default)
    if "ungroomed" in f:
        sd_params = "Ungroomed"
        box, bottom_line, top_line, left_line, right_line = build_box(left_ungroomed, right_ungroomed, top_ungroomed, bottom_ungroomed)

    elif "z001" in f:
    
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.01$, $\\beta = 2$"
    elif "z002" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.02$, $\\beta = 2$"
    elif "z005" in f:
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 1$"
        else: 
            sd_params = "$z_{\\text{cut}} = 0.05$, $\\beta = 2$"
    else:
        box, bottom_line, top_line, left_line, right_line = build_box(left_0, right_0, top_0, bottom_0)
        if "b0" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 0$"
        elif "b1" in f:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 1$"
        else:
            sd_params = "$z_{\\text{cut}} = 0.1$, $\\beta = 2$"

    out_file = "out_"+f

    # read in file
    with open(f) as fin:
        lines = []
        for line in fin:
            lines.append(line)
    
    # write out custom legend to new file
    with open(out_file, 'w') as fout:
        i = 0
        counter = 0
        for line in lines:
            fout.write(line)
            if i < len(lines) - 4 and lines[i+4].startswith("% Frame") and counter == 0:  # ugly way of determining the right position in tex-file

                # write out custom legend
                fout.write("\\rput[Bl]("+c_legend_x+","+c_legend_y+"){"+first_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-c_legend_y_spacing)+"){"+second_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-2*c_legend_y_spacing)+"){"+third_line+"}\n")
                fout.write("\\rput[Bl]("+c_legend_x+","+str(float(c_legend_y)-3*c_legend_y_spacing)+"){"+fourth_line+"}\n")

                # write out soft drop parameters
                if "ungroomed" in f:
                    fout.write("\\rput[Bl]("+ungroomed_x+","+ungroomed_y+"){"+sd_params+"}\n")
                else:
                    fout.write("\\rput[Bl]("+sd_param_x+","+sd_param_y+"){"+sd_params+"}\n")
                
                fout.write(box)
                fout.write(bottom_line)
                fout.write(top_line)
                fout.write(left_line)
                fout.write(right_line)

                counter += 1

            i += 1

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/PS_comparison_500/plot_script/edit_hadron_ue_histos.py <==
# Set titles and colours of the lines and errorbands
# Adjust plot settings


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in files if f.endswith(".dat")]

xlabel_ungroomed = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
ylabel_ungroomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'

xlabel_groomed = 'XLabel=$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
ylabel_groomed = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
    
pt_cut = "500"
for f in data_files:
    out_name = 'new_' + f
    
    with open(f) as fin, open(out_name, 'w') as fout:
        if "z001" in f:
            y_max = "0.7\n"
        elif "z002" in f:
            y_max = "0.7\n"
        elif "z005" in f:
            y_max = "0.5\n"
        else:
            y_max = "0.5\n"
        for line in fin:
            if line.startswith("LegendOnly"):
                new_line = line.split("=")[1].split()
                #fout.write("LegendOnly="+new_line[1]+" "+new_line[0]+" "+new_line[2]+" "+new_line[3]+"\n")
                fout.write("LegendOnly="+new_line[0]+" "+new_line[1]+" "+new_line[2]+"\n")
                if "ungroomed" in line:
                    fout.write(xlabel_ungroomed)
                    fout.write(ylabel_ungroomed)
                else:
                    fout.write(xlabel_groomed)
                    fout.write(ylabel_groomed)
            elif line.startswith('# BEGIN HISTO1D'):
                fout.write(line)
                if "charged_track" in line:
                    set_bands = 1
                    title = 'Title=S\protect\scalebox{0.8}{HERPA} MEPS\protect\scalebox{0.8}{@}NLO\n'
                    errorband_color = 'ErrorBandColor=blue!20!green!70!black!40!white\n'
                    line_color = 'LineColor=green\n'
                elif "LO_hadron" in line:
                    set_bands = 1
                    title = 'Title=S\protect\scalebox{0.8}{HERPA}\n'
                    errorband_color = 'ErrorBandColor=blue!20!red!70!black!40!white\n'
                    line_color = 'LineColor=red\n'
                elif "herwig_hadron" in line:
                    set_bands = 0
                    title = 'Title=H\protect\scalebox{0.8}{ERWIG}\n'
                    line_color = 'LineColor=blue\n'
                elif "pythia_hadron" in line:
                    set_bands = 0
                    title = 'Title=P\protect\scalebox{0.8}{YTHIA}\n'
                    line_color = 'LineColor=orange\n'
            
            elif line.startswith('LineStyle'):
                continue
            elif line.startswith('Title'):
                continue
            elif line.startswith('LogY'):
                fout.write('LogY=0\n')
                if "log" in out_name:
                    fout.write('LegendXPos=0.05\n')
                    fout.write('LegendYPos=0.92\n')
                    fout.write('YMin=0.\n')
                    fout.write('YMax='+y_max)
                    fout.write('Rebin=2\n')
                    fout.write('XMax=-0.88\n')
                        
                else:
                    fout.write('LegendXPos=0.4\n')
            elif line.startswith('LineColor'):
                if set_bands == 1:
                    fout.write('ErrorType=env\n')
                    fout.write(errorband_color)
                    fout.write('ErrorBands=1\n')
                    fout.write('ErrorBandOpacity=0.4\n')
                    fout.write('ErrorTubes=1\n')
                    fout.write('ErrorTubeLineStyle=solid\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n') 
                else:
                    fout.write('ErrorBars=1\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
            elif line.startswith('Path'):
                fout.write(title)
                
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_500/plot_script/edit_main_tex.py <==
# build main layout of the plot:
# 1 main plot and 2 ratio plots
# remove ticklabels from positions where they are not needed


import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in onlyfiles if f.endswith(".tex")]

# Set size of the main- and ratio plots
# Frames go from bottom to top
# yunit1 is starting point
# yunit2 says how far the frame goes up

yunit1_main = "5.0cm"
yunit2_main = "5.0cm"

yunit1_ratio1 = "7.0cm"
yunit2_ratio1 = "2.0cm"

yunit1_ratio2 = "9.0cm"
yunit2_ratio2 = "2.0cm"

ratio_plot_y_label = "$\\frac{X}{\\text{S\protect\scalebox{0.8}{HERPA} HL+UE}}$"

for f in tex_files:
    out_file = 'out_' + f
    with open(f) as fin, open(out_file, 'w') as fout:
        yunit_counter = 0
        ticks_counter = 0
        labelsep_counter = 0
        tickmarky_counter = 0
        brace_counter = 0
        for line in fin:
            if "psset{yunit" in line:
                yunit_counter += 1
                if yunit_counter == 1:
                    fout.write("\psset{yunit="+yunit1_main+"}\n")
                elif yunit_counter == 2:
                    fout.write("\psset{yunit="+yunit2_main+"}\n")
                elif yunit_counter == 3:
                    fout.write("\psset{yunit="+yunit1_ratio1+"}\n")
                elif yunit_counter == 4:
                    fout.write("\psset{yunit="+yunit2_ratio1+"}\n")
                continue
            elif "Ticks" in line:
                ticks_counter += 1

            # labelsep sets numbers on the ticks of the axes
            elif ticks_counter == 3 and "labelsep" in line:  # X-Ticks of first ratio plot
                continue    # No X-Ticks for the first ratio plot
            
            elif ticks_counter == 4 and "labelsep" in line:  # Y-Ticks of first ratio plot
                labelsep_counter += 1
                if labelsep_counter % 2 == 1 or line.startswith("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.15,0){Ratio}}}"):
                    continue    # write only every second number out 

            elif ticks_counter == 4 and "tickmarky" in line:
                if "def" not in line:
                    tickmarky_counter += 1
                    if tickmarky_counter % 4 == 0 or tickmarky_counter % 4 == 3:
                        continue

            elif line.startswith("}"):
                brace_counter += 1
                #if brace_counter == 7:  # It is really not a nice script
                if brace_counter == 6:  # It is really not a nice script
                    continue

            elif line.startswith("\end{pspicture}"):
                fout.write("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.1,0){"+ratio_plot_y_label+"}}}\n")
                fout.write("}\n")
                fout.write("\n")
                fout.write("%\n")
                fout.write("% RatioPlot\n")
                fout.write("%\n")
                fout.write("\psset{yunit="+yunit1_ratio2+"}\n")
                fout.write("\\rput(0,-1){%\n")
                fout.write("\psset{yunit="+yunit2_ratio2+"}\n")
                break
           
            
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_file, tmp)


==> Plots/pheno/PS_comparison_500/plot_script/edit_ratio_histos.py <==
# Set colours of the ratio plot lines
# Don't need everything that is in this script but it was easier to leave it there

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
onlyfiles = [f for f in listdir(path) if isfile(join(path, f))]
data_files = [f for f in onlyfiles if f.endswith(".dat")]

    
pt_cut = "500"
for f in data_files:
    out_name = 'new_' + f
    
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith('# BEGIN HISTO1D'):
                fout.write(line)
                if "parton" in line and "hadron" not in line:
                    set_bands = 0
                    set_bars = 0
                    title = 'Title=PL\n'
                    errorband_color = 'ErrorBandColor=blue!20!black!70!black!40!white\n'
                    line_color = 'LineColor=black\n'
                elif "LO_parton" in line:
                    set_bands = 0
                    set_bars = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "herwig_parton" in line:
                    set_bands = 0
                    set_bars = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "pythia_parton" in line:
                    set_bars = 0
                    set_bands = 0
                    title = 'Title=PL\n'
                    line_color = 'LineColor=black\n'
                elif "charged_track" in line and "parton" not in line:
                    set_bands = 1
                    set_bars = 0
                    title = 'Title=Sherpa\n'
                    errorband_color = 'ErrorBandColor=blue!20!green!70!black!40!white\n'
                    line_color = 'LineColor=green\n'
                elif "LO_hadron" in line:
                    set_bands = 1
                    #set_bars = 1
                    title = 'Title=Sherpa LO\n'
                    line_color = 'LineColor=red\n'
                    errorband_color = 'ErrorBandColor=blue!20!red!70!black!40!white\n'
                elif "herwig_hadron" in line:
                    set_bands = 0
                    set_bars = 1
                    title = 'Title=Herwig\n'
                    line_color = 'LineColor=blue\n'
                elif "pythia_hadron" in line:
                    set_bands = 0
                    set_bars = 1
                    title = 'Title=Pythia\n'
                    line_color = 'LineColor=orange\n'
                if "Thrust_log" in line and "ungroomed" in line:
                    xlabel = 'XLabel=$\ln(\ensuremath{\\tau_\perp})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\\tau_\perp})$\n'
                else:
                    xlabel = 'XLabel=$\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
                    ylabel = 'YLabel=$1/ \sigma \, \mathrm{d}\sigma/\mathrm{d}\ln(\ensuremath{\ensuremath{\\tau_\perp}^{\\text{SD}}})$\n'
            
            elif line.startswith('LineStyle'):
                continue
            elif line.startswith('Title'):
                continue
            elif line.startswith('LogY'):
                fout.write('LogY=0\n')
                if "log" in out_name:
                    fout.write('LegendXPos=0.1\n')
                    fout.write('YMin=0.\n')
                    fout.write('YMax=0.9\n')
                    fout.write('Rebin=2\n')
                    fout.write('XMax=-0.88\n')
                else:
                    fout.write('LegendXPos=0.4\n')
            elif line.startswith('LineColor'):
                if set_bands == 1:
                    fout.write('ErrorType=env\n')
                    fout.write(errorband_color)
                    fout.write('ErrorBands=1\n')
                    fout.write('ErrorBandOpacity=0.4\n')
                    fout.write('ErrorTubes=1\n')
                    fout.write('ErrorTubeLineStyle=solid\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n') 
                elif set_bars == 1:
                    fout.write('ErrorBars=1\n')
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
                else:
                    fout.write(line_color)
                    fout.write('LineStyle=solid\n')
            elif line.startswith('Path'):
                fout.write(title)
                fout.write(xlabel)
                fout.write(ylabel)
            else:
                fout.write(line)
    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_500/plot_script/edit_yodas_hadron_ue.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in files if f.endswith(".yoda")]
hadron_files = [f for f in yoda_files if "hadron" in f]
print(hadron_files)
def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "charged_pt" in name or "charged_track" in name:
                name = "EVENT_SHAPES_500"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in hadron_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_500/plot_script/edit_yodas_hadron_ue_2.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in files if f.endswith(".yoda")]
hadron_files = [f for f in yoda_files if "hadron" in f or "charged_track" in f]

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "charged_pt" in name:
                name = "tmp_EVENT_SHAPES_500"
            elif name == "EVENT_SHAPES_500":
                name = "tmp_EVENT_SHAPES_500"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in hadron_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_500/plot_script/edit_yodas_parton.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
yoda_files = [f for f in files if f.endswith(".yoda")]
parton_files = [f for f in yoda_files if "parton" in f]
#parton_files = ["EVENT_SHAPES_500_all_no_track_cut_sp_partons.yoda"]
#print(parton_files)

def replace_substring(line):
    strings = line.split("/")
    new_line = strings[0]
    for i in range(len(strings)-1):
        name = strings[i+1]
        if name.startswith("EVENT_SHAPES"):
            if "500_rap_all" in name or "all_no_pt" in name:
                name = "tmp_EVENT_SHAPES_500"
            elif name == "EVENT_SHAPES_500":
                name = "tmp_EVENT_SHAPES_500"
            else:
                name = "delete"
        new_line += "/"+name
    return new_line

for f in parton_files:
    out_name = 'new_' + f
    with open(f) as fin, open(out_name, 'w') as fout:
        for line in fin:
            if line.startswith("BEGIN YODA_SCATTER2D_V2") or line.startswith("BEGIN YODA_HISTO1D_V2"):
                line = replace_substring(line)
            elif line.startswith("Path"):
                line = replace_substring(line)
            fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, tmp)


==> Plots/pheno/PS_comparison_500/plot_script/finalize_tex.py <==
# write out ratio plot Y-Labels
# adjust ratio plot y-ticks

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
all_tex_files = [f for f in files if f.endswith(".tex")]
tmp_tex_files = [f for f in all_tex_files if "tmp_" in f]
out_tex_files = [f for f in all_tex_files if "tmp_" not in f]

ratio_plot_y_label = "$\\frac{\\text{HL+UE}}{\\text{PL}}$"

for f in out_tex_files:
    for tmp_f in tmp_tex_files:
        if tmp_f.endswith(f):
            with open(tmp_f) as fin, open(f, 'a') as fout:
                counter = 0
                ticks_counter = 0
                labelsep_counter = 0
                tickmarky_counter = 0
                labels_counter = 0
                for line in fin:
                    if line.startswith("\psclip{\psframe"):
                        counter += 1
                    if counter >= 3:
                        if line.startswith("% Labels"):
                            ticks_counter = 0

                        # Write out the ratio plot Y-label
                        elif line.startswith("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.15,0){Ratio}}}"):
                            fout.write("\\rput(0,1){\\rput[rB]{90}(-6.500\labelsep,0){\\normalsize \\rput(-0.1,0){"+ratio_plot_y_label+"}}}\n")
                            continue
                        elif "Ticks" in line:
                            ticks_counter += 1

                        # Since ratio plots are smaller than usual
                        # leave out some of the Y-Ticks
                        elif ticks_counter == 2 and "labelsep" in line:  # Y-Ticks of ratio plot
                            labelsep_counter += 1
                            if labelsep_counter % 2 == 1:
                                continue    # write only every second number out 

                        elif ticks_counter == 2 and "tickmarky" in line:
                            if "def" not in line:
                                tickmarky_counter += 1
                                if tickmarky_counter % 4 == 0 or tickmarky_counter % 4 == 3:
                                    continue
                        fout.write(line)


==> Plots/pheno/PS_comparison_500/plot_script/rm_labels.py <==
# remove labels and ticks of plots that are inside the plot matrix in the draft

import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
tex_files = [f for f in files if f.endswith(".tex")]

for f in tex_files:
    out_name = "out_" + f
    with open(f) as fin, open(out_name, 'w') as fout:
        if "b0" not in f and "z01" in f:   # remove only Y-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," in line:
                    continue
                else:
                    fout.write(line)
        
        elif "b0" in f and "z01" not in f:   # remove only X-Labels
            for line in fin:
                if "labelsep" in line and "rput(0," not in line:
                    continue
                else:
                    fout.write(line)

        elif "b0" not in f and "z01" not in f:    # remove X-and Y-Labels
            for line in fin:
                if "labelsep" in line:
                    continue
                else:
                    fout.write(line)

        else:               # do nothing
            for line in fin:
                fout.write(line)

    tmp = f
    remove(f)
    rename(out_name, f)


==> Plots/pheno/PS_comparison_500/rename.py <==
import pathlib
from os import listdir, remove, rename
from os.path import isfile, join

path = pathlib.Path().absolute()
files = [f for f in listdir(path) if isfile(join(path, f))]
pdf_files = [f for f in files if f.endswith(".pdf")]

for f in pdf_files:
    rename(f, f.replace("EVENT_SHAPES_500", "PS_comparison_500"))


==> figures/Lund/postplot-script.sh <==
#!/bin/bash

pdflatex Lund_obs.tex

pdflatex Lund_SD.tex

pdflatex Lund_In.tex

pdflatex Lund_Power.tex

rm *.log *.aux *-inc.pdf


==> figures/display_final.py <==
import math
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager as font_manager
from matplotlib import rc

rc('font',**{'family':'Times New Roman'})
rc('text', usetex=True)

myblue = "#EEF1F9"
mydarkblue = "#2749FE"

annotate_fontsize_small = 20 # this is PL, PL+UE and HL+UE
annotate_fontsize_big = 30   # this is beta=1
markersize = 100 # Set marker size in legend --- original value was 30
legend_fontsize = 20
xtickmark_fontsize = 22
ytickmark_fontsize = 22
xlabel_fontsize = 26
ylabel_fontsize = 26

aspect_ratio = 2 # figure will be aspetc_ratio times as wide as high


# Set event#; level: 0 = PL, PL+UE, HL+UE, 1 = PL, HL, HL+UE, hadron is either all or charged
# Events are 39, 362, 397, 484, 1031, 7740
nevent = 7740
level = 0
#hadron = str("charged")
hadron = str("all")

mydummyfile = open('event'+str(nevent)+'_parton.dat')
myfile = open('event'+str(nevent)+'_parton.dat')

if level == 1:
    mydummyfile1 = open('event'+str(nevent)+'_had_'+hadron+'.dat')
    myfile1 = open('event'+str(nevent)+'_had_'+hadron+'.dat')
if level == 0:
    mydummyfile1 = open('event'+str(nevent)+'_mpi.dat')
    myfile1 = open('event'+str(nevent)+'_mpi.dat')

mydummyfile2 = open('event'+str(nevent)+'_full_'+hadron+'.dat')
myfile2 = open('event'+str(nevent)+'_full_'+hadron+'.dat')


# Jets
jet_eta = []
jet_phi = []
jet_eta_ue = []
jet_phi_ue = []
jet_eta_full = []
jet_phi_full = []

# Thrust axes
ungroomed_axis_eta = []
ungroomed_axis_phi = []
ungroomed_axis_eta_ue = []
ungroomed_axis_phi_ue = []
ungroomed_axis_eta_full = []
ungroomed_axis_phi_full = []
groomed_axis_phi = []
groomed_axis_eta = []
groomed_axis_eta_ue = []
groomed_axis_phi_ue = []
groomed_axis_eta_full = []
groomed_axis_phi_full = []

# PL points
ungroomed_phi = []
groomed_phi_005 = []
groomed_phi_01 = []
groomed_phi_02 = []
groomed_phi_03 = []
ungroomed_eta = []
groomed_eta_005 = []
groomed_eta_01 = []
groomed_eta_02 = []
groomed_eta_03 = []

# PL + UE points OR HL
ungroomed_phi_ue = []
groomed_phi_005_ue = []
groomed_phi_01_ue = []
groomed_phi_02_ue = []
groomed_phi_03_ue = []
ungroomed_eta_ue = []
groomed_eta_005_ue = []
groomed_eta_01_ue = []
groomed_eta_02_ue = []
groomed_eta_03_ue = []

# HL + UE points
ungroomed_phi_full = []
groomed_phi_005_full = []
groomed_phi_01_full = []
groomed_phi_02_full = []
groomed_phi_03_full = []
ungroomed_eta_full = []
groomed_eta_005_full = []
groomed_eta_01_full = []
groomed_eta_02_full = []
groomed_eta_03_full = []

# Scaling factors
area = []
area_005 = []
area_01 = []
area_02 = []
area_03 = []
area_ue = []
area_005_ue = []
area_01_ue = []
area_02_ue = []
area_03_ue = []
area_full = []
area_005_full = []
area_01_full = []
area_02_full = []
area_03_full = []
# Set to approximately 5% of pmax
scale = 20.

# Debugging?
pmin = 500.
pmax = 0.

pmin_ue = 500.
pmax_ue = 0.

pmin_full = 500.
pmax_full = 0.

ptot = 0.
ptot_x = 0.
ptot_y = 0.
ptot_z = 0.

# Dummy files set phi_min (used to re-align hemispheres in plot), determine maximize pt of particles, and calculate thrust axes
for line in mydummyfile:
    line = line.strip()
    fields = line.split()
    if fields[0] == "particle":
        px = float(fields[1])
        py = float(fields[2])
        pz = float(fields[3])
        #pmag = math.sqrt(px*px + py*py + pz*pz)
        pmag = math.sqrt(px*px + py*py)
        if pmag < pmin:
            pmin = pmag
        if pmag > pmax:
            pmax = pmag
    if fields[0] == "nvec":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

        phi1 = math.atan2(hemi_y,hemi_x)
        phi2 = math.atan2(-hemi_y,-hemi_x)
        phi_min = min(phi1,phi2)
        phi_max = max(phi1,phi2)

        ungroomed_axis_eta.append(float(0.))
        ungroomed_axis_eta.append(float(0.))
        ungroomed_axis_phi.append(abs(phi_min) + math.atan2(n_y,n_x))
        ungroomed_axis_phi.append(abs(phi_min) + math.atan2(-n_y,-n_x))

    if fields[0] == "jet":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        #E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        jet_eta.append(np.arctanh(pz/pmag))
        #jet_eta.append(0.5*np.log((E + pz)/(E - pz)))
        jet_phi.append(abs(phi_min) + math.atan2(py,px))
        print "PL jets: " + str(math.sqrt(px*px + py*py))

    if fields[0] == "nvec005":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec01":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec02":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

        phi1 = math.atan2(hemi_y,hemi_x)
        phi2 = math.atan2(-hemi_y,-hemi_x)
        phi_min_02 = min(phi1,phi2)
        phi_max_02 = max(phi1,phi2)

    if fields[0] == "nvec03":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

        phi1 = math.atan2(hemi_y,hemi_x)
        phi2 = math.atan2(-hemi_y,-hemi_x)
        phi_min_03 = min(phi1,phi2)
        phi_max_03 = max(phi1,phi2)

        groomed_axis_eta.append(float(0.))
        groomed_axis_phi.append(abs(phi_min) + math.atan2(n_y,n_x))

mydummyfile.close()

for line in mydummyfile1:
    line = line.strip()
    fields = line.split()
    if fields[0] == "particle":
        px = float(fields[1])
        py = float(fields[2])
        pz = float(fields[3])
        #pmag = math.sqrt(px*px + py*py + pz*pz)
        pmag = math.sqrt(px*px + py*py)
        if pmag < pmin_ue:
            pmin_ue = pmag
        if pmag > pmax_ue:
            pmax_ue = pmag
    if fields[0] == "nvec":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

        phi1 = math.atan2(hemi_y,hemi_x)
        phi2 = math.atan2(-hemi_y,-hemi_x)
        phi_min_ue = min(phi1,phi2)
        phi_max_ue = max(phi1,phi2)

        ungroomed_axis_eta_ue.append(float(0.))
        ungroomed_axis_eta_ue.append(float(0.))
        ungroomed_axis_phi_ue.append(abs(phi_min) + math.atan2(n_y,n_x))
        ungroomed_axis_phi_ue.append(abs(phi_min) + math.atan2(-n_y,-n_x))

    if fields[0] == "jet":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        #E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        jet_eta_ue.append(np.arctanh(pz/pmag))
        #jet_eta_ue.append(0.5*np.log((E + pz)/(E - pz)))
        jet_phi_ue.append(abs(phi_min) + math.atan2(py,px))
        print "PL+UE jets: " + str(math.sqrt(px*px + py*py))

    if fields[0] == "nvec005":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec01":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec02":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec03":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

        groomed_axis_eta_ue.append(float(0.))
        groomed_axis_phi_ue.append(abs(phi_min) + math.atan2(n_y,n_x))

mydummyfile1.close()

for line in mydummyfile2:
    line = line.strip()
    fields = line.split()
    if fields[0] == "particle":
        px = float(fields[1])
        py = float(fields[2])
        pz = float(fields[3])
        #pmag = math.sqrt(px*px + py*py + pz*pz)
        pmag = math.sqrt(px*px + py*py)
        if pmag < pmin_full:
            pmin_full = pmag
        if pmag > pmax_full:
            pmax_full = pmag
    if fields[0] == "nvec":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

        phi1 = math.atan2(hemi_y,hemi_x)
        phi2 = math.atan2(-hemi_y,-hemi_x)
        phi_min_full = min(phi1,phi2)
        phi_max_full = max(phi1,phi2)

        ungroomed_axis_eta_full.append(float(0.))
        ungroomed_axis_eta_full.append(float(0.))
        ungroomed_axis_phi_full.append(abs(phi_min) + math.atan2(n_y,n_x))
        ungroomed_axis_phi_full.append(abs(phi_min) + math.atan2(-n_y,-n_x))

    if fields[0] == "jet":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        #E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        jet_eta_full.append(np.arctanh(pz/pmag))
        #jet_eta_full.append(0.5*np.log((E + pz)/(E - pz)))
        jet_phi_full.append(abs(phi_min) + math.atan2(py,px))
        print "HL+UE jets: " + str(math.sqrt(px*px + py*py))

    if fields[0] == "nvec005":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec01":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec02":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

    if fields[0] == "nvec03":
        n_x = float(fields[1])
        n_y = float(fields[2])
        hemi_x = float(fields[2])
        hemi_y = -float(fields[1])

        groomed_axis_eta_full.append(float(0.))
        groomed_axis_phi_full.append(abs(phi_min) + math.atan2(n_y,n_x))

mydummyfile2.close()

print "Pmin, Pmax, Pmin_UE, Pmax_UE --- use for scaling factor"
print pmin, pmax, pmin_ue, pmax_ue, pmin_full, pmax_full

# Set inherent scaling of particle size depending on relative particle momenta
scale_factor = 20.
if level == 1:
    scale = (max(pmax,pmax_ue,pmax_full) - min(pmin, pmin_ue,pmin_full))/(max(pmax,pmax_ue,pmax_full)/scale_factor)
else:
    scale = (max(pmax,pmax_ue,pmax_full) - min(pmin, pmin_ue,pmin_full))/(max(pmax,pmax_ue,pmax_full)/0.5*scale_factor)
#print phi_min, phi_max, phi_max - phi_min, phi_min_ue, phi_max_ue, phi_max_ue - phi_min_ue

scale = 20.  

# Set scaling size
max_size = 300.
min_size = 10
pt_max = max(pmax, pmax_ue)
pt_min = min(pmin, pmin_ue)
scale_factor = (max_size - min_size)/(pt_max - pt_min)

# If zoom = 1 use linear scaling with no min size. If zoom = 0, use min size with linear scaling
zoom = 1

'''
if level == 1:
    scale_factor = (max(pmax,pmax_ue) - min(pmin, pmin_ue))/(max(pmax,pmax_ue)/scale)
else:
    scale_factor = (max(pmax,pmax_ue) - min(pmin, pmin_ue))/(max(pmax,pmax_ue)/(0.5*scale))
'''

for line in myfile:
    line = line.strip()
    fields = line.split()
    if fields[0] == "nvec":
        n_x = float(fields[1])
        n_y = float(fields[2])
    if fields[0] == "particle":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #ungroomed_eta.append(np.arctanh(pz/pmag))
        ungroomed_eta.append(0.5*np.log((E + pz)/(E - pz)))
        ungroomed_phi.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area.append(scale*pt)
        else: 
            area.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz005":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_005.append(np.arctanh(pz/pmag))
        groomed_eta_005.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_005.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_005.append(scale*pt)
        else:
            area_005.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz01":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_01.append(np.arctanh(pz/pmag))
        groomed_eta_01.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_01.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_01.append(scale*pt)
        else:
            area_01.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz02":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_02.append(np.arctanh(pz/pmag))
        groomed_eta_02.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_02.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1: 
            area_02.append(scale*pt)
        else:
            area_02.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz03":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_03.append(np.arctanh(pz/pmag))
        groomed_eta_03.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_03.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_03.append(scale*pt)
        else:
            area_03.append(scale_factor * (pt - pt_min) + min_size)
myfile.close()

for line in myfile1:
    line = line.strip()
    fields = line.split()
    if fields[0] == "nvec":
        n_x = float(fields[1])
        n_y = float(fields[2])
    if fields[0] == "particle":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #ungroomed_eta_ue.append(np.arctanh(pz/pmag))
        ungroomed_eta_ue.append(0.5*np.log((E + pz)/(E - pz)))
        ungroomed_phi_ue.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_ue.append(scale*pt)
        else:
            area_ue.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz005":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_005_ue.append(np.arctanh(pz/pmag))
        groomed_eta_005_ue.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_005_ue.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_005_ue.append(scale*pt)
        else:
            area_005_ue.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz01":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_01_ue.append(np.arctanh(pz/pmag))
        groomed_eta_01_ue.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_01_ue.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_01_ue.append(scale*pt)
        else:
            area_01_ue.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz02":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_02_ue.append(np.arctanh(pz/pmag))
        groomed_eta_02_ue.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_02_ue.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_02_ue.append(scale*pt)
        else:
            area_02_ue.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz03":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_03_ue.append(np.arctanh(pz/pmag))
        groomed_eta_03_ue.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_03_ue.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_03_ue.append(scale*pt)
        else:
            area_03_ue.append(scale_factor * (pt - pt_min) + min_size)
myfile1.close()

for line in myfile2:
    line = line.strip()
    fields = line.split()
    if fields[0] == "nvec":
        n_x = float(fields[1])
        n_y = float(fields[2])
    if fields[0] == "particle":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #ungroomed_eta_full.append(np.arctanh(pz/pmag))
        ungroomed_eta_full.append(0.5*np.log((E + pz)/(E - pz)))
        ungroomed_phi_full.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_full.append(scale*pt)
        else:
            area_full.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz005":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_005_full.append(np.arctanh(pz/pmag))
        groomed_eta_005_full.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_005_full.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_005_full.append(scale*pt)
        else:
            area_005_full.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz01":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_01_full.append(np.arctanh(pz/pmag))
        groomed_eta_01_full.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_01_full.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_01_full.append(scale*pt)
        else:
            area_01_full.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz02":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_02_full.append(np.arctanh(pz/pmag))
        groomed_eta_02_full.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_02_full.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_02_full.append(scale*pt)
        else:
            area_02_full.append(scale_factor * (pt - pt_min) + min_size)
    if fields[0] == "groomedz03":
        px = (float(fields[1]))
        py = (float(fields[2]))
        pz = (float(fields[3]))
        E = (float(fields[4]))
        pmag = math.sqrt(px*px + py*py + pz*pz)
        #groomed_eta_03_full.append(np.arctanh(pz/pmag))
        groomed_eta_03_full.append(0.5*np.log((E + pz)/(E - pz)))
        groomed_phi_03_full.append(abs(phi_min) + math.atan2(py,px))
        pt = math.sqrt(px*px + py*py)
        if zoom == 1:
            area_03_full.append(scale*pt)
        else:
            area_03_full.append(scale_factor * (pt - pt_min) + min_size)
myfile2.close()

# Reorder list of Surviving particles. This is to have small dots in front of larger ones.
l = zip(area_03_full, groomed_phi_03_full, groomed_eta_03_full)
l.sort(reverse=True)
area_03_full, groomed_phi_03_full, groomed_eta_03_full = zip(*l)

l = zip(area_03_ue, groomed_phi_03_ue, groomed_eta_03_ue)
l.sort(reverse=True)
area_03_ue, groomed_phi_03_ue, groomed_eta_03_ue = zip(*l)

l = zip(area_03, groomed_phi_03, groomed_eta_03)
l.sort(reverse=True)
area_03, groomed_phi_03, groomed_eta_03 = zip(*l)

groomed_phi_03_full = list(groomed_phi_03_full)
groomed_phi_03_ue = list(groomed_phi_03_ue)
groomed_phi_03 = list(groomed_phi_03)

# If element greater than pi, shift it --- this is to reorient the hemisphere line to be at phi=0

for n, i in enumerate(ungroomed_axis_phi):
    if i >= math.pi:
        ungroomed_axis_phi[n] = ungroomed_axis_phi[n] - 2*math.pi

for n, i in enumerate(groomed_axis_phi):
    if i >= math.pi:
        groomed_axis_phi[n] = groomed_axis_phi[n] - 2*math.pi

for n, i in enumerate(ungroomed_axis_phi_ue):
    if i >= math.pi:
        ungroomed_axis_phi_ue[n] = ungroomed_axis_phi_ue[n] - 2*math.pi

for n, i in enumerate(groomed_axis_phi_ue):
    if i >= math.pi:
        groomed_axis_phi_ue[n] = groomed_axis_phi_ue[n] - 2*math.pi

for n, i in enumerate(ungroomed_axis_phi_full):
    if i >= math.pi:
        ungroomed_axis_phi_full[n] = ungroomed_axis_phi_full[n] - 2*math.pi

for n, i in enumerate(groomed_axis_phi_full):
    if i >= math.pi:
        groomed_axis_phi_full[n] = groomed_axis_phi_full[n] - 2*math.pi

for n, i in enumerate(ungroomed_phi):
    if i >= math.pi:
        ungroomed_phi[n] = ungroomed_phi[n] - 2*math.pi

for n, i in enumerate(groomed_phi_005):
    if i >= math.pi:
        groomed_phi_005[n] = groomed_phi_005[n] - 2*math.pi

for n, i in enumerate(groomed_phi_01):
    if i >= math.pi:
        groomed_phi_01[n] = groomed_phi_01[n] - 2*math.pi

for n, i in enumerate(groomed_phi_02):
    if i >= math.pi:
        groomed_phi_02[n] = groomed_phi_02[n] - 2*math.pi

for n, i in enumerate(groomed_phi_03):
    if i >= math.pi:
        groomed_phi_03[n] = groomed_phi_03[n] - 2*math.pi

for n, i in enumerate(ungroomed_phi_ue):
    if i >= math.pi:
        ungroomed_phi_ue[n] = ungroomed_phi_ue[n] - 2*math.pi

for n, i in enumerate(groomed_phi_005_ue):
    if i >= math.pi:
        groomed_phi_005_ue[n] = groomed_phi_005_ue[n] - 2*math.pi

for n, i in enumerate(groomed_phi_01_ue):
    if i >= math.pi:
        groomed_phi_01_ue[n] = groomed_phi_01_ue[n] - 2*math.pi

for n, i in enumerate(groomed_phi_02_ue):
    if i >= math.pi:
        groomed_phi_02_ue[n] = groomed_phi_02_ue[n] - 2*math.pi

for n, i in enumerate(groomed_phi_03_ue):
    if i >= math.pi:
        groomed_phi_03_ue[n] = groomed_phi_03_ue[n] - 2*math.pi


for n, i in enumerate(ungroomed_phi_full):
    if i >= math.pi:
        ungroomed_phi_full[n] = ungroomed_phi_full[n] - 2*math.pi

for n, i in enumerate(groomed_phi_005_full):
    if i >= math.pi:
        groomed_phi_005_full[n] = groomed_phi_005_full[n] - 2*math.pi

for n, i in enumerate(groomed_phi_01_full):
    if i >= math.pi:
        groomed_phi_01_full[n] = groomed_phi_01_full[n] - 2*math.pi

for n, i in enumerate(groomed_phi_02_full):
    if i >= math.pi:
        groomed_phi_02_full[n] = groomed_phi_02_full[n] - 2*math.pi

for n, i in enumerate(groomed_phi_03_full):
    if i >= math.pi:
        groomed_phi_03_full[n] = groomed_phi_03_full[n] - 2*math.pi

for n, i in enumerate(jet_phi):
    if i >= math.pi:
        jet_phi[n] = jet_phi[n] - 2*math.pi

for n, i in enumerate(jet_phi_ue):
    if i >= math.pi:
        jet_phi_ue[n] = jet_phi_ue[n] - 2*math.pi

for n, i in enumerate(jet_phi_full):
    if i >= math.pi:
        jet_phi_full[n] = jet_phi_full[n] - 2*math.pi


# Remove duplicates from list for unique markers
for i in ungroomed_phi_full[:]:
    if i in groomed_phi_005_full:
        ungroomed_phi_full.remove(i)
for i in ungroomed_eta_full[:]:
    if i in groomed_eta_005_full:
        ungroomed_eta_full.remove(i)
for i in area_full[:]:
    if i in area_005_full:
        area_full.remove(i)

for i in groomed_phi_005_full[:]:
    if i in groomed_phi_01_full:
        groomed_phi_005_full.remove(i)
for i in groomed_eta_005_full[:]:
    if i in groomed_eta_01_full:
        groomed_eta_005_full.remove(i)
for i in area_005_full[:]:
    if i in area_01_full:
        area_005_full.remove(i)

for i in groomed_phi_01_full[:]:
    if i in groomed_phi_02_full:
        groomed_phi_01_full.remove(i)
for i in groomed_eta_01_full[:]:
    if i in groomed_eta_02_full:
        groomed_eta_01_full.remove(i)
for i in area_01_full[:]:
    if i in area_02_full:
        area_01_full.remove(i)

for i in groomed_phi_02_full[:]:
    if i in groomed_phi_03_full:
        groomed_phi_02_full.remove(i)
for i in groomed_eta_02_full[:]:
    if i in groomed_eta_03_full:
        groomed_eta_02_full.remove(i)
for i in area_02_full[:]:
    if i in area_03_full:
        area_02_full.remove(i)

# UE
for i in ungroomed_phi_ue[:]:
    if i in groomed_phi_005_ue:
        ungroomed_phi_ue.remove(i)
for i in ungroomed_eta_ue[:]:
    if i in groomed_eta_005_ue:
        ungroomed_eta_ue.remove(i)
for i in area_ue[:]:
    if i in area_005_ue:
        area_ue.remove(i)

for i in groomed_phi_005_ue[:]:
    if i in groomed_phi_01_ue:
        groomed_phi_005_ue.remove(i)
for i in groomed_eta_005_ue[:]:
    if i in groomed_eta_01_ue:
        groomed_eta_005_ue.remove(i)
for i in area_005_ue[:]:
    if i in area_01_ue:
        area_005_ue.remove(i)

for i in groomed_phi_01_ue[:]:
    if i in groomed_phi_02_ue:
        groomed_phi_01_ue.remove(i)
for i in groomed_eta_01_ue[:]:
    if i in groomed_eta_02_ue:
        groomed_eta_01_ue.remove(i)
for i in area_01_ue[:]:
    if i in area_02_ue:
        area_01_ue.remove(i)

for i in groomed_phi_02_ue[:]:
    if i in groomed_phi_03_ue:
        groomed_phi_02_ue.remove(i)
for i in groomed_eta_02_ue[:]:
    if i in groomed_eta_03_ue:
        groomed_eta_02_ue.remove(i)
for i in area_02_ue[:]:
    if i in area_03_ue:
        area_02_ue.remove(i)

# PL
for i in ungroomed_phi[:]:
    if i in groomed_phi_005:
        ungroomed_phi.remove(i)
for i in ungroomed_eta[:]:
    if i in groomed_eta_005:
        ungroomed_eta.remove(i)
for i in area[:]:
    if i in area_005:
        area.remove(i)

for i in groomed_phi_005[:]:
    if i in groomed_phi_01:
        groomed_phi_005.remove(i)
for i in groomed_eta_005[:]:
    if i in groomed_eta_01:
        groomed_eta_005.remove(i)
for i in area_005[:]:
    if i in area_01:
        area_005.remove(i)

for i in groomed_phi_01[:]:
    if i in groomed_phi_02:
        groomed_phi_01.remove(i)
for i in groomed_eta_01[:]:
    if i in groomed_eta_02:
        groomed_eta_01.remove(i)
for i in area_01[:]:
    if i in area_02:
        area_01.remove(i)

for i in groomed_phi_02[:]:
    if i in groomed_phi_03:
        groomed_phi_02.remove(i)
for i in groomed_eta_02[:]:
    if i in groomed_eta_03:
        groomed_eta_02.remove(i)
for i in area_02[:]:
 if i in area_03:
        area_02.remove(i)

x_max = math.pi
y_max = 2.6
transparency = 0.8
shading = 1#0.2

plt.figure(figsize=(aspect_ratio*10,10))

# Full
plt.subplot(3,1,1)
#plt.scatter(groomed_axis_phi_full, groomed_axis_eta_full, alpha = 1.0, c = "salmon", marker = 'x', linewidth = 2, s = 50, label = " Groomed Thrust Axis", zorder = 500)
plt.scatter(ungroomed_phi_full, ungroomed_eta_full, alpha = transparency, c = "black", marker = 'v', edgecolors = 'none', s = area_full, label = "Groomed at z=0.05", zorder = 0)
plt.scatter(groomed_phi_005_full, groomed_eta_005_full, alpha = transparency, c = "blue", marker = '^', edgecolors = 'none', s = area_005_full, label = "groomed at z=0.1", zorder = 1)
plt.scatter(groomed_phi_01_full, groomed_eta_01_full, alpha = transparency, c = "lime", marker = 'd', edgecolors = 'none', s = area_01_full, label = "groomed at z=0.2", zorder = 2)
plt.scatter(groomed_phi_02_full, groomed_eta_02_full, alpha = transparency, c = "orange", marker = 's', edgecolors = 'none', s = area_02_full, label = "groomed at z=0.3", zorder = 300)
plt.scatter(groomed_phi_03_full, groomed_eta_03_full, alpha = transparency, c = "red", edgecolors = 'black', s = area_03_full, label = "Surviving", zorder = 4)
plt.scatter(ungroomed_axis_phi_full, ungroomed_axis_eta_full, alpha = 1.0, c = "black", marker = 'x', linewidth = 2, s = 50, label = " Ungroomed Thrust Axis", zorder = 500)
plt.axhline(y=0, color='k', linewidth = 1, linestyle='dotted')
plt.axvline(x=0, color='k', linewidth = 1, linestyle = 'solid')
plt.xlim(-x_max,x_max)
plt.ylim(-y_max,y_max)
plt.ylabel("$y$", fontsize = ylabel_fontsize, rotation=0)
tick_pos= [-np.pi, -3*np.pi/4, -np.pi/2., -np.pi/4., 0, np.pi/4, np.pi/2., 3*np.pi/4, np.pi]
plt.xticks(tick_pos, fontsize = 1)
plt.tick_params(axis='y', which='major', pad=12, labelsize=ytickmark_fontsize)
'''
circle1=plt.Circle((jet_phi_full[0],jet_eta_full[0]),1.0, color='black', fill = False)
circle2=plt.Circle((jet_phi_full[1],jet_eta_full[1]),1.0, color='black', fill = False)
plt.gcf().gca().add_artist(circle1)
plt.gcf().gca().add_artist(circle2)
'''
plt.annotate('HL + UE', xy=(-0.90*np.pi, 2.0), xycoords='data', fontsize = annotate_fontsize_small,
             bbox=dict(boxstyle='square', facecolor=myblue,
                       edgecolor=mydarkblue, alpha = shading),
             ha='center', va='center')

# UE
plt.subplot(3,1,2)
#plt.scatter(groomed_axis_phi_ue, groomed_axis_eta_ue, alpha = 1.0, c = "salmon", marker = 'x', linewidth = 2, s = 50, label = " Groomed Thrust Axis", zorder = 500)
plt.scatter(ungroomed_phi_ue, ungroomed_eta_ue, alpha = transparency, c = "black", marker = 'v', edgecolors = 'none', s = area_ue, label = "Groomed at z=0.05", zorder = 0)
plt.scatter(groomed_phi_005_ue, groomed_eta_005_ue, alpha = transparency, c = "blue", marker = '^', edgecolors = 'none', s = area_005_ue, label = "groomed at z=0.1", zorder = 1)
plt.scatter(groomed_phi_01_ue, groomed_eta_01_ue, alpha = transparency, c = "lime", marker = 'd', edgecolors = 'none', s = area_01_ue, label = "groomed at z=0.2", zorder = 2)
plt.scatter(groomed_phi_02_ue, groomed_eta_02_ue, alpha = transparency, c = "orange", marker = 's', edgecolors = 'none', s = area_02_ue, label = "groomed at z=0.3", zorder = 3)
plt.scatter(groomed_phi_03_ue, groomed_eta_03_ue, alpha = transparency, c = "red", edgecolors = 'black', s = area_03_ue, label = "Surviving", zorder = 4)
plt.scatter(ungroomed_axis_phi_ue, ungroomed_axis_eta_ue, alpha = 1.0, c = "black", marker = 'x', linewidth = 2, s = 50, label = " Ungroomed Thrust Axis", zorder = 500)
plt.axhline(y=0, color='k', linewidth = 1, linestyle='dotted')
plt.axvline(x=0, color='k', linewidth = 1, linestyle = 'solid')
plt.xlim(-x_max,x_max)
plt.ylim(-y_max,y_max)
plt.ylabel("$y$", fontsize = ylabel_fontsize, rotation=0)
tick_pos= [-np.pi, -3*np.pi/4, -np.pi/2., -np.pi/4., 0, np.pi/4, np.pi/2., 3*np.pi/4, np.pi]
plt.xticks(tick_pos, fontsize = 1)
plt.tick_params(axis='y', which='major', pad=12, labelsize=ytickmark_fontsize)
'''
circle1=plt.Circle((jet_phi_ue[0],jet_eta_ue[0]),1.0, color='black', fill = False)
circle2=plt.Circle((jet_phi_ue[1],jet_eta_ue[1]),1.0, color='black', fill = False)
plt.gcf().gca().add_artist(circle1)
plt.gcf().gca().add_artist(circle2)
'''
plt.annotate('PL + UE', xy=(-0.90*np.pi, 2.0), xycoords='data', fontsize = annotate_fontsize_small,
             bbox=dict(boxstyle='square', facecolor=myblue, edgecolor=mydarkblue, alpha = shading),
             ha='center', va='center')

# PL

plt.subplot(3,1,3)
#plt.scatter(groomed_axis_phi, groomed_axis_eta, alpha = 1.0, c = "salmon", marker = 'x', s = 50, linewidth = 2, label = " Groomed Thrust Axis", zorder = 501)

plt.scatter(ungroomed_phi, ungroomed_eta, alpha = transparency, c = "black", marker = 'v', edgecolors = 'none', s = area, label = "Groomed at $z_{\\rm{cut}} = 0.05$", zorder = 0)
plt.scatter(groomed_phi_005, groomed_eta_005, alpha = transparency, c = "blue", marker = '^', edgecolors = 'none', s = area_005, label = "Groomed at $z_{\\rm{cut}} = 0.1$", zorder = 1)
plt.scatter(groomed_phi_01, groomed_eta_01, alpha = transparency, c = "lime", marker = 'd', edgecolors = 'none', s = area_01, label = "Groomed at $z_{\\rm{cut}} = 0.2$", zorder = 2)
plt.scatter(groomed_phi_02, groomed_eta_02, alpha = transparency, c = "orange", marker = 's', edgecolors = 'none', s = area_02, label = "Groomed at $z_{\\rm{cut}}=0.3$", zorder = 3)
plt.scatter(groomed_phi_03, groomed_eta_03, alpha = transparency, c = "red", edgecolors = 'black', s = area_03, label = "Surviving", zorder = 4)
plt.scatter(ungroomed_axis_phi, ungroomed_axis_eta, alpha = 1.0, c = "black", marker = 'x', s = 50, linewidth = 2, label = " Ungroomed Thrust Axis", zorder = 500)

'''
circle1=plt.Circle((jet_phi[0],jet_eta[0]),1.0, color='black', fill = False)
circle2=plt.Circle((jet_phi[1],jet_eta[1]),1.0, color='black', fill = False)
plt.gcf().gca().add_artist(circle1)
plt.gcf().gca().add_artist(circle2)
'''

plt.xlim(-x_max,x_max)
plt.ylim(-y_max,y_max)
plt.axhline(y=0, color='k', linewidth = 1, linestyle='dotted')
plt.axvline(x=0, color='k', linewidth = 1, linestyle = 'solid')
lgnd = plt.legend(bbox_to_anchor=(0,3.0, 1, 0.2), loc="lower left",
                  scatterpoints=1, framealpha=0.5, mode = "expand",
                  ncol = 3, fontsize=legend_fontsize)
lgnd.legendHandles[0]._sizes = [markersize]
lgnd.legendHandles[1]._sizes = [markersize]
lgnd.legendHandles[2]._sizes = [markersize]
lgnd.legendHandles[3]._sizes = [markersize]
lgnd.legendHandles[4]._sizes = [markersize]
lgnd.legendHandles[5]._sizes = [markersize]
lgnd.get_frame().set_edgecolor('k')
#lgnd.legendHandles[6]._sizes = [30]
plt.ylabel('$y$', fontsize = ylabel_fontsize, rotation=0)
plt.xlabel("$\\phi$", fontsize = xlabel_fontsize)
tick_pos= [-np.pi, -3*np.pi/4, -np.pi/2., -np.pi/4., 0, np.pi/4, np.pi/2., 3*np.pi/4, np.pi]
labels = ['$-\pi$', '$-\\frac{3}{4} \pi$', '$-\\frac{1}{2} \pi$', '$-\\frac{1}{4} \pi$', '$0$', '$\\frac{1}{4} \pi$', '$\\frac{1}{2} \pi$', '$\\frac{3}{4} \pi$', '$\pi$' ,'$2\pi$']
plt.xticks(tick_pos, labels)

plt.tick_params(axis='x', which='major', pad=12, labelsize=xtickmark_fontsize)
plt.tick_params(axis='y', which='major', pad=12, labelsize=ytickmark_fontsize)

plt.annotate('$\\beta = 1$', xy=((7./8.)*np.pi, -1.7), xycoords='data', fontsize
             = annotate_fontsize_big, bbox=dict(boxstyle='square', facecolor=myblue, edgecolor=mydarkblue, alpha =
                             shading), ha='center', va='center')

plt.annotate('PL', xy=(-0.9*np.pi, 2.0), xycoords='data', fontsize = annotate_fontsize_small,
             bbox=dict(boxstyle='square',facecolor=myblue, edgecolor=mydarkblue,
                       alpha = shading),
             ha='center', va='center')

plt.subplots_adjust(wspace=0, hspace=0)
#plt.show()
plt.savefig("Event_Display_PL,PL+UE,HL+UE.pdf",bbox_inches='tight',format='pdf')


